Joint Measurement of the $^{235}$U Antineutrino Spectrum by Prospect and Stereo

The PROSPECT and STEREO collaborations present a combined measurement of the pure $^{235}$U antineutrino spectrum, without site specific corrections or detector-dependent effects. The spectral measurements of the two highest precision experiments at research reactors are found to be compatible with $\chi^2/\mathrm{ndf} = 24.1/21$, allowing a joint unfolding of the prompt energy measurements into antineutrino energy. This $\bar{\nu}_e$ energy spectrum is provided to the community, and an excess of events relative to the Huber model is found in the 5-6 MeV region. When a Gaussian bump is fitted to the excess, the data-model $\chi^2$ value is improved, corresponding to a $2.4\sigma$ significance.

==> anc/HuberModel.txt <==
#######################################################################################################
# The extended Huber model used in the joint PROSPECT-STEREO work, rebinned to match range used for filter matrices
# Contains 25 bins in true energy space. Edges span 1.875-8.125 MeV, bin centers span 2-8 MeV
# Energies are in true neutrino energy
#######################################################################################################
# True Neutrino Energy (Mev)    ,counts (arb scaling)
2.000000,0.068533
2.250000,0.129621
2.500000,0.182178
2.750000,0.229863
3.000000,0.271049
3.250000,0.304408
3.500000,0.320187
3.750000,0.320817
4.000000,0.313361
4.250000,0.294697
4.500000,0.269892
4.750000,0.242228
5.000000,0.220485
5.250000,0.196848
5.500000,0.168278
5.750000,0.147147
6.000000,0.125452
6.250000,0.103254
6.500000,0.085441
6.750000,0.069315
7.000000,0.053458
7.250000,0.037540
7.500000,0.026183
7.750000,0.017919
8.000000,0.011167


==> anc/PROSPECT_Prompt_Covariance.txt <==
# -----------------------------------------------------------------------------
# PROSPECT Covariance Matrix in Prompt Space
# Includes all systematic and statistical uncertainties, as well as uncertainties from HFIR Reactor corrections.
# Please refer to the PRD text for details (https://arxiv.org/abs/2006.11210).
# Modifications from PRD version includes the reactor corrections which now assume a 25% uncertainty (from 100%).
# Data are reported in a 32x32 matrix with 200keV wide bins from 0.8 to 7.2MeV
# ----------------------------------------------------------------------------
# 
10217.839833,1399.963625,1157.503943,1211.440988,1009.088324,269.791672,235.845252,324.671595,282.183076,-43.300093,-153.699668,61.323892,-301.400811,-325.251248,-230.124780,-392.340677,-173.941534,-93.928038,62.880732,-9.744587,-89.020382,-181.824822,-188.303823,-99.590728,-125.022333,-123.094550,-189.933629,-102.464195,-17.891040,-82.719685,-50.570430,-16.300994
1399.963625,8686.839525,1111.992703,927.967445,711.406970,694.525145,476.185419,240.678824,34.944776,69.702226,-11.561438,-159.604039,-45.502120,-145.670415,-144.203627,-23.625262,-67.489050,23.029038,41.433178,-41.892583,-104.061712,-140.943402,-119.576696,-167.790478,-153.380088,-148.955691,-106.686963,-75.946637,-74.029448,-46.786331,-25.305362,-41.420116
1157.503943,1111.992703,9031.111846,606.942607,273.403463,1549.948636,1162.484876,217.419474,-382.997988,-8.990974,-29.992368,-706.502731,9.629753,303.595397,-119.631862,286.478188,-20.350428,159.869176,-124.095304,-176.874880,-190.886576,-228.171909,-100.246584,-318.264741,-256.881972,-191.277861,60.485669,-128.267134,-196.213173,10.004950,-24.971694,-90.668775
1211.440988,927.967445,606.942607,8686.864725,1077.977090,-661.246445,-330.042765,411.104578,694.004528,120.095642,48.942425,579.232181,-173.904592,-551.399044,-52.844687,-551.902320,-116.187986,-92.316035,306.560481,208.942741,31.241251,17.848227,-113.870281,60.035315,19.492333,-18.529390,-293.001776,-25.726554,99.844338,-107.538423,-66.259131,18.906959
1009.088324,711.406970,273.403463,1077.977090,10381.902886,410.392305,1034.371498,1350.516272,1722.587237,28.456484,222.833049,891.131425,-240.339187,-652.468920,-49.743171,-648.212159,-45.424867,-99.245035,402.508189,297.069452,88.057044,81.669878,-122.778633,117.482242,60.103996,-2.675251,-422.863249,-7.315197,115.576619,-115.191619,-28.324739,20.915527
269.791672,694.525145,1549.948636,-661.246445,410.392305,15004.985994,5104.787027,1185.845860,-556.522171,122.713800,-122.765143,-2161.327739,416.904724,1469.295968,-7.863946,1566.090782,272.559426,768.626595,-550.516449,-489.059043,-458.185816,-342.819522,-120.552593,-702.637704,-584.822291,-423.141579,651.009852,-245.321767,-518.100474,164.983325,40.841821,-206.794025
235.845252,476.185419,1162.484876,-330.042765,1034.371498,5104.787027,13636.729770,1584.786166,156.733563,123.213930,8.833637,-1384.856116,339.641752,1083.127267,-8.079468,1154.915556,302.002869,645.959196,-213.246614,-282.209720,-224.990032,-200.659287,-95.544943,-456.574196,-445.778492,-259.144463,479.450054,-152.254062,-330.622049,122.112502,55.013692,-128.288230
324.671595,240.678824,217.419474,411.104578,1350.516272,1185.845860,1584.786166,8781.941113,986.804131,16.761274,83.235525,248.615164,-2.793464,-87.621499,9.903425,-78.133971,19.184797,142.835161,171.624050,87.813907,68.968124,-8.411325,-62.962643,-2.098733,-39.769836,-35.014747,-106.572231,-24.886586,1.114465,-32.002157,6.223606,-18.537358
282.183076,34.944776,-382.997988,694.004528,1722.587237,-556.522171,156.733563,986.804131,8967.653506,223.655803,156.497174,1052.124819,-106.205641,-680.695475,107.657869,-614.667680,-23.791814,-72.160205,548.113190,400.200879,282.412827,177.796999,6.099191,275.951829,237.613795,128.693661,-400.206772,82.680895,223.521862,-88.040139,-25.919614,81.697380
-43.300093,69.702226,-8.990974,120.095642,28.456484,122.713800,123.213930,16.761274,223.655803,7167.208318,37.501890,106.919782,107.118153,23.228511,69.588509,120.439448,121.875087,243.171441,250.304899,134.425456,138.384656,0.170226,20.548546,-29.356247,44.939434,-36.873361,-33.992608,12.854701,56.688158,11.467109,12.130766,39.596321
-153.699668,-11.561438,-29.992368,48.942425,222.833049,-122.765143,8.833637,83.235525,156.497174,37.501890,6677.297971,221.801966,48.311383,20.687384,120.117730,103.829460,206.716257,251.014282,356.120998,223.454929,132.189962,82.778885,69.696565,73.890334,78.416872,74.755781,-19.449697,40.072746,72.980306,54.896942,41.219837,43.893653
61.323892,-159.604039,-706.502731,579.232181,891.131425,-2161.327739,-1384.856116,248.615164,1052.124819,106.919782,221.801966,7705.405945,-158.649523,-666.780186,178.099606,-743.775192,98.535070,34.078217,837.260554,601.776432,446.191797,333.923442,126.816686,429.250538,400.018157,263.414074,-300.814749,183.993828,331.380714,-35.560983,38.800524,161.754069
-301.400811,-45.502120,9.629753,-173.904592,-240.339187,416.904724,339.641752,-2.793464,-106.205641,107.118153,48.311383,-158.649523,6470.319763,230.056846,126.595931,377.347941,261.426023,391.160710,281.850866,192.190058,110.584225,127.796973,146.006187,56.854306,62.351223,96.576292,159.108183,71.228885,29.513157,98.447992,77.774936,58.155498
-325.251248,-145.670415,303.595397,-551.399044,-652.468920,1469.295968,1083.127267,-87.621499,-680.695475,23.228511,20.687384,-666.780186,230.056846,6977.227542,152.587622,814.200915,334.834250,588.145077,84.349963,71.678436,87.643659,76.337142,106.356000,-122.935130,-68.824839,-10.760345,429.971510,31.208429,-96.420081,155.882268,110.971365,4.725918
-230.124780,-144.203627,-119.631862,-52.844687,-49.743171,-7.863946,-8.079468,9.903425,107.657869,69.588509,120.117730,178.099606,126.595931,152.587622,6396.647849,144.411728,245.480950,426.985864,487.355518,343.005490,267.637909,218.989512,163.964487,199.498394,169.764948,136.164336,111.079131,137.109918,123.417098,109.892892,101.826846,85.155635
-392.340677,-23.625262,286.478188,-551.902320,-648.212159,1566.090782,1154.915556,-78.133971,-614.667680,120.439448,103.829460,-743.775192,377.347941,814.200915,144.411728,7288.424876,436.308381,689.643303,208.462668,160.332308,155.578896,117.912432,160.692617,-56.484203,-10.720092,39.755628,434.299010,89.104524,-57.312169,189.486061,141.211499,36.317225
-173.941534,-67.489050,-20.350428,-116.187986,-45.424867,272.559426,302.002869,19.184797,-23.791814,121.875087,206.716257,98.535070,261.426023,334.834250,245.480950,436.308381,7988.736250,706.668981,704.645526,524.192477,376.072016,311.536053,260.449343,179.031431,217.012019,182.957907,242.680125,187.183667,148.134800,174.430955,172.987749,125.380714
-93.928038,23.029038,159.869176,-92.316035,-99.245035,768.626595,645.959196,142.835161,-72.160205,243.171441,251.014282,34.078217,391.160710,588.145077,426.985864,689.643303,706.668981,10546.231341,924.237573,684.213996,465.223030,405.957769,314.114388,231.530108,213.997154,239.230097,380.068432,239.015750,198.490683,254.087832,247.344179,148.922524
62.880732,41.433178,-124.095304,306.560481,402.508189,-550.516449,-213.246614,171.624050,548.113190,250.304899,356.120998,837.260554,281.850866,84.349963,487.355518,208.462668,704.645526,924.237573,10771.531700,888.987849,675.186727,541.879039,427.350085,452.697730,448.033647,366.807000,129.010544,336.315362,362.460555,213.768899,208.875933,253.061359
-9.744587,-41.892583,-176.874880,208.942741,297.069452,-489.059043,-282.209720,87.813907,400.200879,134.425456,223.454929,601.776432,192.190058,71.678436,343.005490,160.332308,524.192477,684.213996,888.987849,7959.841174,514.568630,445.803443,288.871614,368.054744,369.759091,289.622198,128.904325,251.324803,272.413084,161.726457,178.698625,182.260253
-89.020382,-104.061712,-190.886576,31.241251,88.057044,-458.185816,-224.990032,68.968124,282.412827,138.384656,132.189962,446.191797,110.584225,87.643659,267.637909,155.578896,376.072016,465.223030,675.186727,514.568630,5989.178792,305.413831,260.764741,294.114151,279.741451,243.943470,131.982937,209.455418,226.086374,132.831166,146.596054,162.066785
-181.824822,-140.943402,-228.171909,17.848227,81.669878,-342.819522,-200.659287,-8.411325,177.796999,0.170226,82.778885,333.923442,127.796973,76.337142,218.989512,117.912432,311.536053,405.957769,541.879039,445.803443,305.413831,4618.805369,196.329013,239.964891,233.600078,212.758742,97.716476,169.721059,177.897807,106.374721,108.858091,118.957711
-188.303823,-119.576696,-100.246584,-113.870281,-122.778633,-120.552593,-95.544943,-62.962643,6.099191,20.548546,69.696565,126.816686,146.006187,106.356000,163.964487,160.692617,260.449343,314.114388,427.350085,288.871614,260.764741,196.329013,3575.367002,164.964158,175.551845,161.648088,124.521630,142.731635,137.100934,108.253478,97.339811,112.438210
-99.590728,-167.790478,-318.264741,60.035315,117.482242,-702.637704,-456.574196,-2.098733,275.951829,-29.356247,73.890334,429.250538,56.854306,-122.935130,199.498394,-56.484203,179.031431,231.530108,452.697730,368.054744,294.114151,239.964891,164.964158,3238.649928,233.675782,201.985798,19.380422,169.630179,188.474445,74.846803,88.538713,109.134974
-125.022333,-153.380088,-256.881972,19.492333,60.103996,-584.822291,-445.778492,-39.769836,237.613795,44.939434,78.416872,400.018157,62.351223,-68.824839,169.764948,-10.720092,217.012019,213.997154,448.033647,369.759091,279.741451,233.600078,175.551845,233.675782,2992.758473,178.008533,16.411706,160.555135,174.189661,75.985106,81.158751,109.932836
-123.094550,-148.955691,-191.277861,-18.529390,-2.675251,-423.141579,-259.144463,-35.014747,128.693661,-36.873361,74.755781,263.414074,96.576292,-10.760345,136.164336,39.755628,182.957907,239.230097,366.807000,289.622198,243.943470,212.758742,161.648088,201.985798,178.008533,2638.279136,68.708813,125.015295,146.369069,81.650634,77.092629,97.385438
-189.933629,-106.686963,60.485669,-293.001776,-422.863249,651.009852,479.450054,-106.572231,-400.206772,-33.992608,-19.449697,-300.814749,159.108183,429.971510,111.079131,434.299010,242.680125,380.068432,129.010544,128.904325,131.982937,97.716476,124.521630,19.380422,16.411706,68.708813,2634.662462,73.635319,7.196593,118.761563,95.332608,38.753116
-102.464195,-75.946637,-128.267134,-25.726554,-7.315197,-245.321767,-152.254062,-24.886586,82.680895,12.854701,40.072746,183.993828,71.228885,31.208429,137.109918,89.104524,187.183667,239.015750,336.315362,251.324803,209.455418,169.721059,142.731635,169.630179,160.555135,125.015295,73.635319,2246.204565,110.087848,76.473240,75.426367,80.951162
-17.891040,-74.029448,-196.213173,99.844338,115.576619,-518.100474,-330.622049,1.114465,223.521862,56.688158,72.980306,331.380714,29.513157,-96.420081,123.417098,-57.312169,148.134800,198.490683,362.460555,272.413084,226.086374,177.897807,137.100934,188.474445,174.189661,146.369069,7.196593,110.087848,2188.580621,50.489205,59.009292,91.234856
-82.719685,-46.786331,10.004950,-107.538423,-115.191619,164.983325,122.112502,-32.002157,-88.040139,11.467109,54.896942,-35.560983,98.447992,155.882268,109.892892,189.486061,174.430955,254.087832,213.768899,161.726457,132.831166,106.374721,108.253478,74.846803,75.985106,81.650634,118.761563,76.473240,50.489205,1994.800932,70.222640,46.024050
-50.570430,-25.305362,-24.971694,-66.259131,-28.324739,40.841821,55.013692,6.223606,-25.919614,12.130766,41.219837,38.800524,77.774936,110.971365,101.826846,141.211499,172.987749,247.344179,208.875933,178.698625,146.596054,108.858091,97.339811,88.538713,81.158751,77.092629,95.332608,75.426367,59.009292,70.222640,1870.106758,46.109545
-16.300994,-41.420116,-90.668775,18.906959,20.915527,-206.794025,-128.288230,-18.537358,81.697380,39.596321,43.893653,161.754069,58.155498,4.725918,85.155635,36.317225,125.380714,148.922524,253.061359,182.260253,162.066785,118.957711,112.438210,109.134974,109.932836,97.385438,38.753116,80.951162,91.234856,46.024050,46.109545,1616.572657


==> anc/README.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "d840b122",
   "metadata": {},
   "source": [
    "# STEREO-PROSPECT Joint 235U Unfolding Supplemental Materials"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0abf5b34",
   "metadata": {},
   "source": [
    "## Introduction\n",
    "\n",
    "This is a brief technical note detailing the usage of the Supplemental Materials provided with this publication.\n",
    "It is written in `python==3.9`, using both `numpy==1.19` and `matplotlib==3.4.1` to read and visualize the data.\n",
    "The intent is to demonstrate how these data can be used to both recreate the comparisons in the publication and serve as an example of how further comparisons can be made.\n",
    "\n",
    "\n",
    "## Contents\n",
    "\n",
    "```\n",
    "TikhonovJointUnfolding_CovarianceMatrix.txt\n",
    "TikhonovJointUnfolding_FilterMatrix.txt\n",
    "TikhonovJointUnfolding_Spectrum.txt\n",
    "WienerJointUnfolding_CovarianceMatrix.txt\n",
    "WienerJointUnfolding_FilterMatrix.txt\n",
    "WienerJointUnfolding_Spectrum.txt\n",
    "HuberModel.txt\n",
    "```\n",
    "\n",
    "The unfolded spectrum, covariance matrix, and the smearing filter matrix are provided for the two frameworks discussed in this work.\n",
    "In this tech-note we will demonstrate how these can be used to reproduce the key results from the publication.\n",
    "\n",
    "Also provided is the normalized Huber model, after applying IBD cross-section, for comparison to the unfolded $^{235}$U antineutrino spectrum.\n",
    "\n",
    "## Reading the data\n",
    "\n",
    "The data are tabulated in comma-separated value format with detailed headers. For the spectra and the Huber model, bin centers are provided with bin widths of 0.250MeV. For visualization, it is common to use _bin edges_ which have been calculated by adding/subtracting half the bin width from the extreme bin centers."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3cb8c04b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.colors import LogNorm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "53d9f867",
   "metadata": {},
   "outputs": [],
   "source": [
    "bin_centers, spectrum_wsvd = np.loadtxt('WienerJointUnfolding_Spectrum.txt', unpack=True, delimiter=',')\n",
    "bin_centers, spectrum_t = np.loadtxt('TikhonovJointUnfolding_Spectrum.txt', unpack=True, delimiter=',')\n",
    "\n",
    "bin_width = 0.25\n",
    "bin_edges = np.linspace(start=bin_centers[0]-bin_width/2, stop=bin_centers[-1]+bin_width/2, num=len(bin_centers)+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "618672ae",
   "metadata": {},
   "outputs": [],
   "source": [
    "covmat_t = np.loadtxt('TikhonovJointUnfolding_CovarianceMatrix.txt', delimiter=',')\n",
    "covmat_wsvd = np.loadtxt('WienerJointUnfolding_CovarianceMatrix.txt', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ab5ede6c",
   "metadata": {},
   "outputs": [],
   "source": [
    "filter_t = np.loadtxt('TikhonovJointUnfolding_FilterMatrix.txt', delimiter=',')\n",
    "filter_wsvd = np.loadtxt('WienerJointUnfolding_FilterMatrix.txt', delimiter=',')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "586bba41",
   "metadata": {},
   "outputs": [],
   "source": [
    "bc_huber, spectrum_huber = np.loadtxt('HuberModel.txt', unpack=True, delimiter=',')\n",
    "be_huber = np.linspace(start=bc_huber[0]-0.125, stop=bc_huber[-1]+0.125, num=len(bc_huber)+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c1baf5bc",
   "metadata": {},
   "source": [
    "## Visualize the data\n",
    "\n",
    "Starting with the covariance matrices for the two unfolding techniques, we show how the two differ in their treatment of uncertainties.\n",
    "Note how the WienerSVD method is more uniform, but with increased off-diagonal components, than the Tikhonov.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "e9c66f69",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg height=\"265.529233pt\" version=\"1.1\" viewBox=\"0 0 591.99217 265.529233\" width=\"591.99217pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <metadata>\n",
       "  <rdf:RDF xmlns:cc=\"http://creativecommons.org/ns#\" xmlns:dc=\"http://purl.org/dc/elements/1.1/\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\">\n",
       "   <cc:Work>\n",
       "    <dc:type rdf:resource=\"http://purl.org/dc/dcmitype/StillImage\"/>\n",
       "    <dc:date>2021-07-01T13:56:15.109251</dc:date>\n",
       "    <dc:format>image/svg+xml</dc:format>\n",
       "    <dc:creator>\n",
       "     <cc:Agent>\n",
       "      <dc:title>Matplotlib v3.4.1, https://matplotlib.org/</dc:title>\n",
       "     </cc:Agent>\n",
       "    </dc:creator>\n",
       "   </cc:Work>\n",
       "  </rdf:RDF>\n",
       " </metadata>\n",
       " <defs>\n",
       "  <style type=\"text/css\">*{stroke-linecap:butt;stroke-linejoin:round;}</style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 265.529233 \n",
       "L 591.99217 265.529233 \n",
       "L 591.99217 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:none;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 34.240625 227.972983 \n",
       "L 237.149716 227.972983 \n",
       "L 237.149716 25.063892 \n",
       "L 34.240625 25.063892 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g clip-path=\"url(#paeaf3c3adf)\">\n",
       "    <image height=\"203\" id=\"image00c9f94a9e\" transform=\"scale(1 -1)translate(0 -203)\" width=\"203\" x=\"34.240625\" xlink:href=\"data:image/png;base64,\n",
       "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\" y=\"-24.972983\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L 0 3.5 \n",
       "\" id=\"m54f19e6c1e\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"57.298476\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(54.117226 242.57142)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2597 2516 \n",
       "Q 3050 2419 3304 2112 \n",
       "Q 3559 1806 3559 1356 \n",
       "Q 3559 666 3084 287 \n",
       "Q 2609 -91 1734 -91 \n",
       "Q 1441 -91 1130 -33 \n",
       "Q 819 25 488 141 \n",
       "L 488 750 \n",
       "Q 750 597 1062 519 \n",
       "Q 1375 441 1716 441 \n",
       "Q 2309 441 2620 675 \n",
       "Q 2931 909 2931 1356 \n",
       "Q 2931 1769 2642 2001 \n",
       "Q 2353 2234 1838 2234 \n",
       "L 1294 2234 \n",
       "L 1294 2753 \n",
       "L 1863 2753 \n",
       "Q 2328 2753 2575 2939 \n",
       "Q 2822 3125 2822 3475 \n",
       "Q 2822 3834 2567 4026 \n",
       "Q 2313 4219 1838 4219 \n",
       "Q 1578 4219 1281 4162 \n",
       "Q 984 4106 628 3988 \n",
       "L 628 4550 \n",
       "Q 988 4650 1302 4700 \n",
       "Q 1616 4750 1894 4750 \n",
       "Q 2613 4750 3031 4423 \n",
       "Q 3450 4097 3450 3541 \n",
       "Q 3450 3153 3228 2886 \n",
       "Q 3006 2619 2597 2516 \n",
       "z\n",
       "\" id=\"DejaVuSans-33\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"94.191038\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(91.009788 242.57142)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2419 4116 \n",
       "L 825 1625 \n",
       "L 2419 1625 \n",
       "L 2419 4116 \n",
       "z\n",
       "M 2253 4666 \n",
       "L 3047 4666 \n",
       "L 3047 1625 \n",
       "L 3713 1625 \n",
       "L 3713 1100 \n",
       "L 3047 1100 \n",
       "L 3047 0 \n",
       "L 2419 0 \n",
       "L 2419 1100 \n",
       "L 313 1100 \n",
       "L 313 1709 \n",
       "L 2253 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-34\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"131.0836\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(127.90235 242.57142)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 691 4666 \n",
       "L 3169 4666 \n",
       "L 3169 4134 \n",
       "L 1269 4134 \n",
       "L 1269 2991 \n",
       "Q 1406 3038 1543 3061 \n",
       "Q 1681 3084 1819 3084 \n",
       "Q 2600 3084 3056 2656 \n",
       "Q 3513 2228 3513 1497 \n",
       "Q 3513 744 3044 326 \n",
       "Q 2575 -91 1722 -91 \n",
       "Q 1428 -91 1123 -41 \n",
       "Q 819 9 494 109 \n",
       "L 494 744 \n",
       "Q 775 591 1075 516 \n",
       "Q 1375 441 1709 441 \n",
       "Q 2250 441 2565 725 \n",
       "Q 2881 1009 2881 1497 \n",
       "Q 2881 1984 2565 2268 \n",
       "Q 2250 2553 1709 2553 \n",
       "Q 1456 2553 1204 2497 \n",
       "Q 953 2441 691 2322 \n",
       "L 691 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-35\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"167.976162\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(164.794912 242.57142)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2113 2584 \n",
       "Q 1688 2584 1439 2293 \n",
       "Q 1191 2003 1191 1497 \n",
       "Q 1191 994 1439 701 \n",
       "Q 1688 409 2113 409 \n",
       "Q 2538 409 2786 701 \n",
       "Q 3034 994 3034 1497 \n",
       "Q 3034 2003 2786 2293 \n",
       "Q 2538 2584 2113 2584 \n",
       "z\n",
       "M 3366 4563 \n",
       "L 3366 3988 \n",
       "Q 3128 4100 2886 4159 \n",
       "Q 2644 4219 2406 4219 \n",
       "Q 1781 4219 1451 3797 \n",
       "Q 1122 3375 1075 2522 \n",
       "Q 1259 2794 1537 2939 \n",
       "Q 1816 3084 2150 3084 \n",
       "Q 2853 3084 3261 2657 \n",
       "Q 3669 2231 3669 1497 \n",
       "Q 3669 778 3244 343 \n",
       "Q 2819 -91 2113 -91 \n",
       "Q 1303 -91 875 529 \n",
       "Q 447 1150 447 2328 \n",
       "Q 447 3434 972 4092 \n",
       "Q 1497 4750 2381 4750 \n",
       "Q 2619 4750 2861 4703 \n",
       "Q 3103 4656 3366 4563 \n",
       "z\n",
       "\" id=\"DejaVuSans-36\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"204.868724\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(201.687474 242.57142)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 525 4666 \n",
       "L 3525 4666 \n",
       "L 3525 4397 \n",
       "L 1831 0 \n",
       "L 1172 0 \n",
       "L 2766 4134 \n",
       "L 525 4134 \n",
       "L 525 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-37\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_6\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(69.313139 256.249545)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 2188 4044 \n",
       "L 1331 1722 \n",
       "L 3047 1722 \n",
       "L 2188 4044 \n",
       "z\n",
       "M 1831 4666 \n",
       "L 2547 4666 \n",
       "L 4325 0 \n",
       "L 3669 0 \n",
       "L 3244 1197 \n",
       "L 1141 1197 \n",
       "L 716 0 \n",
       "L 50 0 \n",
       "L 1831 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-41\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-6e\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1172 4494 \n",
       "L 1172 3500 \n",
       "L 2356 3500 \n",
       "L 2356 3053 \n",
       "L 1172 3053 \n",
       "L 1172 1153 \n",
       "Q 1172 725 1289 603 \n",
       "Q 1406 481 1766 481 \n",
       "L 2356 481 \n",
       "L 2356 0 \n",
       "L 1766 0 \n",
       "Q 1100 0 847 248 \n",
       "Q 594 497 594 1153 \n",
       "L 594 3053 \n",
       "L 172 3053 \n",
       "L 172 3500 \n",
       "L 594 3500 \n",
       "L 594 4494 \n",
       "L 1172 4494 \n",
       "z\n",
       "\" id=\"DejaVuSans-74\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 603 3500 \n",
       "L 1178 3500 \n",
       "L 1178 0 \n",
       "L 603 0 \n",
       "L 603 3500 \n",
       "z\n",
       "M 603 4863 \n",
       "L 1178 4863 \n",
       "L 1178 4134 \n",
       "L 603 4134 \n",
       "L 603 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-69\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3597 1894 \n",
       "L 3597 1613 \n",
       "L 953 1613 \n",
       "Q 991 1019 1311 708 \n",
       "Q 1631 397 2203 397 \n",
       "Q 2534 397 2845 478 \n",
       "Q 3156 559 3463 722 \n",
       "L 3463 178 \n",
       "Q 3153 47 2828 -22 \n",
       "Q 2503 -91 2169 -91 \n",
       "Q 1331 -91 842 396 \n",
       "Q 353 884 353 1716 \n",
       "Q 353 2575 817 3079 \n",
       "Q 1281 3584 2069 3584 \n",
       "Q 2775 3584 3186 3129 \n",
       "Q 3597 2675 3597 1894 \n",
       "z\n",
       "M 3022 2063 \n",
       "Q 3016 2534 2758 2815 \n",
       "Q 2500 3097 2075 3097 \n",
       "Q 1594 3097 1305 2825 \n",
       "Q 1016 2553 972 2059 \n",
       "L 3022 2063 \n",
       "z\n",
       "\" id=\"DejaVuSans-65\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 544 1381 \n",
       "L 544 3500 \n",
       "L 1119 3500 \n",
       "L 1119 1403 \n",
       "Q 1119 906 1312 657 \n",
       "Q 1506 409 1894 409 \n",
       "Q 2359 409 2629 706 \n",
       "Q 2900 1003 2900 1516 \n",
       "L 2900 3500 \n",
       "L 3475 3500 \n",
       "L 3475 0 \n",
       "L 2900 0 \n",
       "L 2900 538 \n",
       "Q 2691 219 2414 64 \n",
       "Q 2138 -91 1772 -91 \n",
       "Q 1169 -91 856 284 \n",
       "Q 544 659 544 1381 \n",
       "z\n",
       "M 1991 3584 \n",
       "L 1991 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-75\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2631 2963 \n",
       "Q 2534 3019 2420 3045 \n",
       "Q 2306 3072 2169 3072 \n",
       "Q 1681 3072 1420 2755 \n",
       "Q 1159 2438 1159 1844 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1341 3275 1631 3429 \n",
       "Q 1922 3584 2338 3584 \n",
       "Q 2397 3584 2469 3576 \n",
       "Q 2541 3569 2628 3553 \n",
       "L 2631 2963 \n",
       "z\n",
       "\" id=\"DejaVuSans-72\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1959 3097 \n",
       "Q 1497 3097 1228 2736 \n",
       "Q 959 2375 959 1747 \n",
       "Q 959 1119 1226 758 \n",
       "Q 1494 397 1959 397 \n",
       "Q 2419 397 2687 759 \n",
       "Q 2956 1122 2956 1747 \n",
       "Q 2956 2369 2687 2733 \n",
       "Q 2419 3097 1959 3097 \n",
       "z\n",
       "M 1959 3584 \n",
       "Q 2709 3584 3137 3096 \n",
       "Q 3566 2609 3566 1747 \n",
       "Q 3566 888 3137 398 \n",
       "Q 2709 -91 1959 -91 \n",
       "Q 1206 -91 779 398 \n",
       "Q 353 888 353 1747 \n",
       "Q 353 2609 779 3096 \n",
       "Q 1206 3584 1959 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-6f\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"DejaVuSans-20\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 3578 4666 \n",
       "L 3578 4134 \n",
       "L 1259 4134 \n",
       "L 1259 2753 \n",
       "L 3481 2753 \n",
       "L 3481 2222 \n",
       "L 1259 2222 \n",
       "L 1259 531 \n",
       "L 3634 531 \n",
       "L 3634 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-45\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2906 1791 \n",
       "Q 2906 2416 2648 2759 \n",
       "Q 2391 3103 1925 3103 \n",
       "Q 1463 3103 1205 2759 \n",
       "Q 947 2416 947 1791 \n",
       "Q 947 1169 1205 825 \n",
       "Q 1463 481 1925 481 \n",
       "Q 2391 481 2648 825 \n",
       "Q 2906 1169 2906 1791 \n",
       "z\n",
       "M 3481 434 \n",
       "Q 3481 -459 3084 -895 \n",
       "Q 2688 -1331 1869 -1331 \n",
       "Q 1566 -1331 1297 -1286 \n",
       "Q 1028 -1241 775 -1147 \n",
       "L 775 -588 \n",
       "Q 1028 -725 1275 -790 \n",
       "Q 1522 -856 1778 -856 \n",
       "Q 2344 -856 2625 -561 \n",
       "Q 2906 -266 2906 331 \n",
       "L 2906 616 \n",
       "Q 2728 306 2450 153 \n",
       "Q 2172 0 1784 0 \n",
       "Q 1141 0 747 490 \n",
       "Q 353 981 353 1791 \n",
       "Q 353 2603 747 3093 \n",
       "Q 1141 3584 1784 3584 \n",
       "Q 2172 3584 2450 3431 \n",
       "Q 2728 3278 2906 2969 \n",
       "L 2906 3500 \n",
       "L 3481 3500 \n",
       "L 3481 434 \n",
       "z\n",
       "\" id=\"DejaVuSans-67\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2059 -325 \n",
       "Q 1816 -950 1584 -1140 \n",
       "Q 1353 -1331 966 -1331 \n",
       "L 506 -1331 \n",
       "L 506 -850 \n",
       "L 844 -850 \n",
       "Q 1081 -850 1212 -737 \n",
       "Q 1344 -625 1503 -206 \n",
       "L 1606 56 \n",
       "L 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 763 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2059 -325 \n",
       "z\n",
       "\" id=\"DejaVuSans-79\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 550 4863 \n",
       "L 1875 4863 \n",
       "L 1875 4416 \n",
       "L 1125 4416 \n",
       "L 1125 -397 \n",
       "L 1875 -397 \n",
       "L 1875 -844 \n",
       "L 550 -844 \n",
       "L 550 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5b\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 1569 4666 \n",
       "L 2759 1491 \n",
       "L 3956 4666 \n",
       "L 4897 4666 \n",
       "L 4897 0 \n",
       "L 4281 0 \n",
       "L 4281 4097 \n",
       "L 3078 897 \n",
       "L 2444 897 \n",
       "L 1241 4097 \n",
       "L 1241 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-4d\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1831 0 \n",
       "L 50 4666 \n",
       "L 709 4666 \n",
       "L 2188 738 \n",
       "L 3669 4666 \n",
       "L 4325 4666 \n",
       "L 2547 0 \n",
       "L 1831 0 \n",
       "z\n",
       "\" id=\"DejaVuSans-56\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1947 4863 \n",
       "L 1947 -844 \n",
       "L 622 -844 \n",
       "L 622 -397 \n",
       "L 1369 -397 \n",
       "L 1369 4416 \n",
       "L 622 4416 \n",
       "L 622 4863 \n",
       "L 1947 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5d\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_6\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L -3.5 0 \n",
       "\" id=\"m60a9b4d032\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m60a9b4d032\" y=\"204.915132\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_7\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(20.878125 208.71435)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_7\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m60a9b4d032\" y=\"168.02257\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(20.878125 171.821788)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_8\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m60a9b4d032\" y=\"131.130008\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(20.878125 134.929226)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_9\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m60a9b4d032\" y=\"94.237446\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(20.878125 98.036665)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_10\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m60a9b4d032\" y=\"57.344884\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(20.878125 61.144103)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_12\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(14.798438 192.900469)rotate(-90)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 34.240625 227.972983 \n",
       "L 34.240625 25.063892 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path d=\"M 237.149716 227.972983 \n",
       "L 237.149716 25.063892 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 34.240625 227.972983 \n",
       "L 237.149716 227.972983 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 34.240625 25.063892 \n",
       "L 237.149716 25.063892 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"text_13\">\n",
       "    <!-- Tikhonov Covariance Matrix -->\n",
       "    <g transform=\"translate(52.180795 19.063892)scale(0.12 -0.12)\">\n",
       "     <defs>\n",
       "      <path d=\"M -19 4666 \n",
       "L 3928 4666 \n",
       "L 3928 4134 \n",
       "L 2272 4134 \n",
       "L 2272 0 \n",
       "L 1638 0 \n",
       "L 1638 4134 \n",
       "L -19 4134 \n",
       "L -19 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-54\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 1991 \n",
       "L 2875 3500 \n",
       "L 3609 3500 \n",
       "L 1753 1863 \n",
       "L 3688 0 \n",
       "L 2938 0 \n",
       "L 1159 1709 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-6b\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-68\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 563 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2284 0 \n",
       "L 1503 0 \n",
       "L 191 3500 \n",
       "z\n",
       "\" id=\"DejaVuSans-76\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 4122 4306 \n",
       "L 4122 3641 \n",
       "Q 3803 3938 3442 4084 \n",
       "Q 3081 4231 2675 4231 \n",
       "Q 1875 4231 1450 3742 \n",
       "Q 1025 3253 1025 2328 \n",
       "Q 1025 1406 1450 917 \n",
       "Q 1875 428 2675 428 \n",
       "Q 3081 428 3442 575 \n",
       "Q 3803 722 4122 1019 \n",
       "L 4122 359 \n",
       "Q 3791 134 3420 21 \n",
       "Q 3050 -91 2638 -91 \n",
       "Q 1578 -91 968 557 \n",
       "Q 359 1206 359 2328 \n",
       "Q 359 3453 968 4101 \n",
       "Q 1578 4750 2638 4750 \n",
       "Q 3056 4750 3426 4639 \n",
       "Q 3797 4528 4122 4306 \n",
       "z\n",
       "\" id=\"DejaVuSans-43\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 2194 1759 \n",
       "Q 1497 1759 1228 1600 \n",
       "Q 959 1441 959 1056 \n",
       "Q 959 750 1161 570 \n",
       "Q 1363 391 1709 391 \n",
       "Q 2188 391 2477 730 \n",
       "Q 2766 1069 2766 1631 \n",
       "L 2766 1759 \n",
       "L 2194 1759 \n",
       "z\n",
       "M 3341 1997 \n",
       "L 3341 0 \n",
       "L 2766 0 \n",
       "L 2766 531 \n",
       "Q 2569 213 2275 61 \n",
       "Q 1981 -91 1556 -91 \n",
       "Q 1019 -91 701 211 \n",
       "Q 384 513 384 1019 \n",
       "Q 384 1609 779 1909 \n",
       "Q 1175 2209 1959 2209 \n",
       "L 2766 2209 \n",
       "L 2766 2266 \n",
       "Q 2766 2663 2505 2880 \n",
       "Q 2244 3097 1772 3097 \n",
       "Q 1472 3097 1187 3025 \n",
       "Q 903 2953 641 2809 \n",
       "L 641 3341 \n",
       "Q 956 3463 1253 3523 \n",
       "Q 1550 3584 1831 3584 \n",
       "Q 2591 3584 2966 3190 \n",
       "Q 3341 2797 3341 1997 \n",
       "z\n",
       "\" id=\"DejaVuSans-61\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 3122 3366 \n",
       "L 3122 2828 \n",
       "Q 2878 2963 2633 3030 \n",
       "Q 2388 3097 2138 3097 \n",
       "Q 1578 3097 1268 2742 \n",
       "Q 959 2388 959 1747 \n",
       "Q 959 1106 1268 751 \n",
       "Q 1578 397 2138 397 \n",
       "Q 2388 397 2633 464 \n",
       "Q 2878 531 3122 666 \n",
       "L 3122 134 \n",
       "Q 2881 22 2623 -34 \n",
       "Q 2366 -91 2075 -91 \n",
       "Q 1284 -91 818 406 \n",
       "Q 353 903 353 1747 \n",
       "Q 353 2603 823 3093 \n",
       "Q 1294 3584 2113 3584 \n",
       "Q 2378 3584 2631 3529 \n",
       "Q 2884 3475 3122 3366 \n",
       "z\n",
       "\" id=\"DejaVuSans-63\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 3513 3500 \n",
       "L 2247 1797 \n",
       "L 3578 0 \n",
       "L 2900 0 \n",
       "L 1881 1375 \n",
       "L 863 0 \n",
       "L 184 0 \n",
       "L 1544 1831 \n",
       "L 300 3500 \n",
       "L 978 3500 \n",
       "L 1906 2253 \n",
       "L 2834 3500 \n",
       "L 3513 3500 \n",
       "z\n",
       "\" id=\"DejaVuSans-78\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#DejaVuSans-54\"/>\n",
       "     <use x=\"57.958984\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"85.742188\" xlink:href=\"#DejaVuSans-6b\"/>\n",
       "     <use x=\"143.652344\" xlink:href=\"#DejaVuSans-68\"/>\n",
       "     <use x=\"207.03125\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "     <use x=\"268.212891\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "     <use x=\"331.591797\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "     <use x=\"392.773438\" xlink:href=\"#DejaVuSans-76\"/>\n",
       "     <use x=\"451.953125\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"483.740234\" xlink:href=\"#DejaVuSans-43\"/>\n",
       "     <use x=\"553.564453\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "     <use x=\"614.746094\" xlink:href=\"#DejaVuSans-76\"/>\n",
       "     <use x=\"673.925781\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "     <use x=\"735.205078\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"776.318359\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"804.101562\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "     <use x=\"865.380859\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "     <use x=\"928.759766\" xlink:href=\"#DejaVuSans-63\"/>\n",
       "     <use x=\"983.740234\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "     <use x=\"1045.263672\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"1077.050781\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "     <use x=\"1163.330078\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "     <use x=\"1224.609375\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "     <use x=\"1263.818359\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"1304.931641\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"1332.714844\" xlink:href=\"#DejaVuSans-78\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_2\">\n",
       "   <g id=\"patch_7\">\n",
       "    <path d=\"M 338.604261 227.972983 \n",
       "L 541.513352 227.972983 \n",
       "L 541.513352 25.063892 \n",
       "L 338.604261 25.063892 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g clip-path=\"url(#p6923d37a5b)\">\n",
       "    <image height=\"203\" id=\"image375f8d14a2\" transform=\"scale(1 -1)translate(0 -203)\" width=\"203\" x=\"338.604261\" xlink:href=\"data:image/png;base64,\n",
       "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\" y=\"-24.972983\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_3\">\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_11\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"361.662113\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_14\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(358.480863 242.57142)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_7\">\n",
       "     <g id=\"line2d_12\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"398.554675\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_15\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(395.373425 242.57142)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_8\">\n",
       "     <g id=\"line2d_13\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"435.447237\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_16\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(432.265987 242.57142)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_9\">\n",
       "     <g id=\"line2d_14\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"472.339799\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_17\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(469.158549 242.57142)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_10\">\n",
       "     <g id=\"line2d_15\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"509.232361\" xlink:href=\"#m54f19e6c1e\" y=\"227.972983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_18\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(506.051111 242.57142)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_19\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(373.676776 256.249545)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_4\">\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_16\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m60a9b4d032\" y=\"204.915132\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_20\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(325.241761 208.71435)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_7\">\n",
       "     <g id=\"line2d_17\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m60a9b4d032\" y=\"168.02257\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_21\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(325.241761 171.821788)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_8\">\n",
       "     <g id=\"line2d_18\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m60a9b4d032\" y=\"131.130008\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_22\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(325.241761 134.929226)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_9\">\n",
       "     <g id=\"line2d_19\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m60a9b4d032\" y=\"94.237446\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_23\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(325.241761 98.036665)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_10\">\n",
       "     <g id=\"line2d_20\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m60a9b4d032\" y=\"57.344884\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_24\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(325.241761 61.144103)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_25\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(319.162074 192.900469)rotate(-90)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"patch_8\">\n",
       "    <path d=\"M 338.604261 227.972983 \n",
       "L 338.604261 25.063892 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_9\">\n",
       "    <path d=\"M 541.513352 227.972983 \n",
       "L 541.513352 25.063892 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_10\">\n",
       "    <path d=\"M 338.604261 227.972983 \n",
       "L 541.513352 227.972983 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_11\">\n",
       "    <path d=\"M 338.604261 25.063892 \n",
       "L 541.513352 25.063892 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"text_26\">\n",
       "    <!-- Wiener SVD Covariance Matrix -->\n",
       "    <g transform=\"translate(348.104119 19.063892)scale(0.12 -0.12)\">\n",
       "     <defs>\n",
       "      <path d=\"M 213 4666 \n",
       "L 850 4666 \n",
       "L 1831 722 \n",
       "L 2809 4666 \n",
       "L 3519 4666 \n",
       "L 4500 722 \n",
       "L 5478 4666 \n",
       "L 6119 4666 \n",
       "L 4947 0 \n",
       "L 4153 0 \n",
       "L 3169 4050 \n",
       "L 2175 0 \n",
       "L 1381 0 \n",
       "L 213 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-57\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 3425 4513 \n",
       "L 3425 3897 \n",
       "Q 3066 4069 2747 4153 \n",
       "Q 2428 4238 2131 4238 \n",
       "Q 1616 4238 1336 4038 \n",
       "Q 1056 3838 1056 3469 \n",
       "Q 1056 3159 1242 3001 \n",
       "Q 1428 2844 1947 2747 \n",
       "L 2328 2669 \n",
       "Q 3034 2534 3370 2195 \n",
       "Q 3706 1856 3706 1288 \n",
       "Q 3706 609 3251 259 \n",
       "Q 2797 -91 1919 -91 \n",
       "Q 1588 -91 1214 -16 \n",
       "Q 841 59 441 206 \n",
       "L 441 856 \n",
       "Q 825 641 1194 531 \n",
       "Q 1563 422 1919 422 \n",
       "Q 2459 422 2753 634 \n",
       "Q 3047 847 3047 1241 \n",
       "Q 3047 1584 2836 1778 \n",
       "Q 2625 1972 2144 2069 \n",
       "L 1759 2144 \n",
       "Q 1053 2284 737 2584 \n",
       "Q 422 2884 422 3419 \n",
       "Q 422 4038 858 4394 \n",
       "Q 1294 4750 2059 4750 \n",
       "Q 2388 4750 2728 4690 \n",
       "Q 3069 4631 3425 4513 \n",
       "z\n",
       "\" id=\"DejaVuSans-53\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 1259 4147 \n",
       "L 1259 519 \n",
       "L 2022 519 \n",
       "Q 2988 519 3436 956 \n",
       "Q 3884 1394 3884 2338 \n",
       "Q 3884 3275 3436 3711 \n",
       "Q 2988 4147 2022 4147 \n",
       "L 1259 4147 \n",
       "z\n",
       "M 628 4666 \n",
       "L 1925 4666 \n",
       "Q 3281 4666 3915 4102 \n",
       "Q 4550 3538 4550 2338 \n",
       "Q 4550 1131 3912 565 \n",
       "Q 3275 0 1925 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-44\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#DejaVuSans-57\"/>\n",
       "     <use x=\"96.626953\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"124.410156\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "     <use x=\"185.933594\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "     <use x=\"249.3125\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "     <use x=\"310.835938\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"351.949219\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"383.736328\" xlink:href=\"#DejaVuSans-53\"/>\n",
       "     <use x=\"447.212891\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "     <use x=\"515.621094\" xlink:href=\"#DejaVuSans-44\"/>\n",
       "     <use x=\"592.623047\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"624.410156\" xlink:href=\"#DejaVuSans-43\"/>\n",
       "     <use x=\"694.234375\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "     <use x=\"755.416016\" xlink:href=\"#DejaVuSans-76\"/>\n",
       "     <use x=\"814.595703\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "     <use x=\"875.875\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"916.988281\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"944.771484\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "     <use x=\"1006.050781\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "     <use x=\"1069.429688\" xlink:href=\"#DejaVuSans-63\"/>\n",
       "     <use x=\"1124.410156\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "     <use x=\"1185.933594\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"1217.720703\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "     <use x=\"1304\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "     <use x=\"1365.279297\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "     <use x=\"1404.488281\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"1445.601562\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"1473.384766\" xlink:href=\"#DejaVuSans-78\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_3\">\n",
       "   <g id=\"patch_12\">\n",
       "    <path d=\"M 249.831534 235.238437 \n",
       "L 260.703534 235.238437 \n",
       "L 260.703534 17.798438 \n",
       "L 249.831534 17.798438 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_13\">\n",
       "    <path clip-path=\"url(#p226df06fe1)\" d=\"M 249.831534 235.238437 \n",
       "L 249.831534 234.389062 \n",
       "L 249.831534 18.647813 \n",
       "L 249.831534 17.798438 \n",
       "L 260.703534 17.798438 \n",
       "L 260.703534 18.647813 \n",
       "L 260.703534 234.389062 \n",
       "L 260.703534 235.238437 \n",
       "L 260.703534 235.238437 \n",
       "z\n",
       "\" style=\"fill:#ffffff;stroke:#ffffff;stroke-linejoin:miter;stroke-width:0.01;\"/>\n",
       "   </g>\n",
       "   <image height=\"218\" id=\"image1ddcf15769\" transform=\"scale(1 -1)translate(0 -218)\" width=\"11\" x=\"250\" xlink:href=\"data:image/png;base64,\n",
       "iVBORw0KGgoAAAANSUhEUgAAAAsAAADaCAYAAABwzrisAAABXElEQVR4nO3asQ3DMBBDUUmWgSyRvbL/IkqZ9l5B4AwkNUFQ/yjLsT1f788Zxd+ec1W1Y88hYnI28dUiRozGWltizFCMnHgIOqSRW2CMcw8aI9gNQLcmLHCIM8BQ51iMs8g5lrmujca4UpmPTTCG7qINK849+kzOx8b9wD5TjA3dOE0WSM40bnHG3V3WtrnWdTkmCB1d65qMu0f5bdw9jrYlnEmMd+bkLGLJDN2PZiZ0sczWjSANEctOeSSN4LhbbFhCh+LyE7ixd8zZMte13Lo/jZ94L8lsMWI0YuiSNEBMFbVx9xhK/Yl5tEh37GjLZUZ0IL6p/D2Otit4MU/FaILOxl03ZnTknLswgthuAutavWMUZ0KXW6Cdg+KcRCcxxJkO+hwN2oO5GLkiWfklRnCBwRi5N+nyV1rE5kyfZAQzp95KI+cYjWDmWOti30Lkym/PRWXciC5WfojxBbXeIjzlnzpSAAAAAElFTkSuQmCC\" y=\"-17\"/>\n",
       "   <g id=\"matplotlib.axis_5\"/>\n",
       "   <g id=\"matplotlib.axis_6\">\n",
       "    <g id=\"ytick_11\">\n",
       "     <g id=\"line2d_21\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L 3.5 0 \n",
       "\" id=\"m6baae2980e\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#m6baae2980e\" y=\"215.471165\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_27\">\n",
       "      <!-- 0 -->\n",
       "      <g transform=\"translate(267.703534 219.270384)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2034 4250 \n",
       "Q 1547 4250 1301 3770 \n",
       "Q 1056 3291 1056 2328 \n",
       "Q 1056 1369 1301 889 \n",
       "Q 1547 409 2034 409 \n",
       "Q 2525 409 2770 889 \n",
       "Q 3016 1369 3016 2328 \n",
       "Q 3016 3291 2770 3770 \n",
       "Q 2525 4250 2034 4250 \n",
       "z\n",
       "M 2034 4750 \n",
       "Q 2819 4750 3233 4129 \n",
       "Q 3647 3509 3647 2328 \n",
       "Q 3647 1150 3233 529 \n",
       "Q 2819 -91 2034 -91 \n",
       "Q 1250 -91 836 529 \n",
       "Q 422 1150 422 2328 \n",
       "Q 422 3509 836 4129 \n",
       "Q 1250 4750 2034 4750 \n",
       "z\n",
       "\" id=\"DejaVuSans-30\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_12\">\n",
       "     <g id=\"line2d_22\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#m6baae2980e\" y=\"175.936619\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_28\">\n",
       "      <!-- 2 -->\n",
       "      <g transform=\"translate(267.703534 179.735838)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 1228 531 \n",
       "L 3431 531 \n",
       "L 3431 0 \n",
       "L 469 0 \n",
       "L 469 531 \n",
       "Q 828 903 1448 1529 \n",
       "Q 2069 2156 2228 2338 \n",
       "Q 2531 2678 2651 2914 \n",
       "Q 2772 3150 2772 3378 \n",
       "Q 2772 3750 2511 3984 \n",
       "Q 2250 4219 1831 4219 \n",
       "Q 1534 4219 1204 4116 \n",
       "Q 875 4013 500 3803 \n",
       "L 500 4441 \n",
       "Q 881 4594 1212 4672 \n",
       "Q 1544 4750 1819 4750 \n",
       "Q 2544 4750 2975 4387 \n",
       "Q 3406 4025 3406 3419 \n",
       "Q 3406 3131 3298 2873 \n",
       "Q 3191 2616 2906 2266 \n",
       "Q 2828 2175 2409 1742 \n",
       "Q 1991 1309 1228 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-32\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_13\">\n",
       "     <g id=\"line2d_23\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#m6baae2980e\" y=\"136.402074\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_29\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(267.703534 140.201293)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_14\">\n",
       "     <g id=\"line2d_24\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#m6baae2980e\" y=\"96.867528\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_30\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(267.703534 100.666747)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_15\">\n",
       "     <g id=\"line2d_25\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#m6baae2980e\" y=\"57.332983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_31\">\n",
       "      <!-- 8 -->\n",
       "      <g transform=\"translate(267.703534 61.132202)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2034 2216 \n",
       "Q 1584 2216 1326 1975 \n",
       "Q 1069 1734 1069 1313 \n",
       "Q 1069 891 1326 650 \n",
       "Q 1584 409 2034 409 \n",
       "Q 2484 409 2743 651 \n",
       "Q 3003 894 3003 1313 \n",
       "Q 3003 1734 2745 1975 \n",
       "Q 2488 2216 2034 2216 \n",
       "z\n",
       "M 1403 2484 \n",
       "Q 997 2584 770 2862 \n",
       "Q 544 3141 544 3541 \n",
       "Q 544 4100 942 4425 \n",
       "Q 1341 4750 2034 4750 \n",
       "Q 2731 4750 3128 4425 \n",
       "Q 3525 4100 3525 3541 \n",
       "Q 3525 3141 3298 2862 \n",
       "Q 3072 2584 2669 2484 \n",
       "Q 3125 2378 3379 2068 \n",
       "Q 3634 1759 3634 1313 \n",
       "Q 3634 634 3220 271 \n",
       "Q 2806 -91 2034 -91 \n",
       "Q 1263 -91 848 271 \n",
       "Q 434 634 434 1313 \n",
       "Q 434 1759 690 2068 \n",
       "Q 947 2378 1403 2484 \n",
       "z\n",
       "M 1172 3481 \n",
       "Q 1172 3119 1398 2916 \n",
       "Q 1625 2713 2034 2713 \n",
       "Q 2441 2713 2670 2916 \n",
       "Q 2900 3119 2900 3481 \n",
       "Q 2900 3844 2670 4047 \n",
       "Q 2441 4250 2034 4250 \n",
       "Q 1625 4250 1398 4047 \n",
       "Q 1172 3844 1172 3481 \n",
       "z\n",
       "\" id=\"DejaVuSans-38\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-38\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_16\">\n",
       "     <g id=\"line2d_26\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#m6baae2980e\" y=\"17.798438\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_32\">\n",
       "      <!-- 10 -->\n",
       "      <g transform=\"translate(267.703534 21.597656)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 794 531 \n",
       "L 1825 531 \n",
       "L 1825 4091 \n",
       "L 703 3866 \n",
       "L 703 4441 \n",
       "L 1819 4666 \n",
       "L 2450 4666 \n",
       "L 2450 531 \n",
       "L 3481 531 \n",
       "L 3481 0 \n",
       "L 794 0 \n",
       "L 794 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-31\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_33\">\n",
       "     <!-- 1e−5 -->\n",
       "     <g transform=\"translate(233.445722 14.798438)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 678 2272 \n",
       "L 4684 2272 \n",
       "L 4684 1741 \n",
       "L 678 1741 \n",
       "L 678 2272 \n",
       "z\n",
       "\" id=\"DejaVuSans-2212\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "      <use x=\"63.623047\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"125.146484\" xlink:href=\"#DejaVuSans-2212\"/>\n",
       "      <use x=\"208.935547\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_1\"/>\n",
       "   <g id=\"patch_14\">\n",
       "    <path d=\"M 249.831534 235.238437 \n",
       "L 249.831534 234.389062 \n",
       "L 249.831534 18.647813 \n",
       "L 249.831534 17.798438 \n",
       "L 260.703534 17.798438 \n",
       "L 260.703534 18.647813 \n",
       "L 260.703534 234.389062 \n",
       "L 260.703534 235.238437 \n",
       "z\n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_4\">\n",
       "   <g id=\"patch_15\">\n",
       "    <path d=\"M 554.19517 235.238437 \n",
       "L 565.06717 235.238437 \n",
       "L 565.06717 17.798438 \n",
       "L 554.19517 17.798438 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_16\">\n",
       "    <path clip-path=\"url(#pda30909b17)\" d=\"M 554.19517 235.238437 \n",
       "L 554.19517 234.389062 \n",
       "L 554.19517 18.647813 \n",
       "L 554.19517 17.798438 \n",
       "L 565.06717 17.798438 \n",
       "L 565.06717 18.647813 \n",
       "L 565.06717 234.389062 \n",
       "L 565.06717 235.238437 \n",
       "L 565.06717 235.238437 \n",
       "z\n",
       "\" style=\"fill:#ffffff;stroke:#ffffff;stroke-linejoin:miter;stroke-width:0.01;\"/>\n",
       "   </g>\n",
       "   <image height=\"218\" id=\"image1b035f8b61\" transform=\"scale(1 -1)translate(0 -218)\" width=\"11\" x=\"554\" xlink:href=\"data:image/png;base64,\n",
       "iVBORw0KGgoAAAANSUhEUgAAAAsAAADaCAYAAABwzrisAAABXElEQVR4nO3asQ3DMBBDUUmWgSyRvbL/IkqZ9l5B4AwkNUFQ/yjLsT1f788Zxd+ec1W1Y88hYnI28dUiRozGWltizFCMnHgIOqSRW2CMcw8aI9gNQLcmLHCIM8BQ51iMs8g5lrmujca4UpmPTTCG7qINK849+kzOx8b9wD5TjA3dOE0WSM40bnHG3V3WtrnWdTkmCB1d65qMu0f5bdw9jrYlnEmMd+bkLGLJDN2PZiZ0sczWjSANEctOeSSN4LhbbFhCh+LyE7ixd8zZMte13Lo/jZ94L8lsMWI0YuiSNEBMFbVx9xhK/Yl5tEh37GjLZUZ0IL6p/D2Otit4MU/FaILOxl03ZnTknLswgthuAutavWMUZ0KXW6Cdg+KcRCcxxJkO+hwN2oO5GLkiWfklRnCBwRi5N+nyV1rE5kyfZAQzp95KI+cYjWDmWOti30Lkym/PRWXciC5WfojxBbXeIjzlnzpSAAAAAElFTkSuQmCC\" y=\"-17\"/>\n",
       "   <g id=\"matplotlib.axis_7\"/>\n",
       "   <g id=\"matplotlib.axis_8\">\n",
       "    <g id=\"ytick_17\">\n",
       "     <g id=\"line2d_27\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#m6baae2980e\" y=\"215.471165\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_34\">\n",
       "      <!-- 0 -->\n",
       "      <g transform=\"translate(572.06717 219.270384)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_18\">\n",
       "     <g id=\"line2d_28\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#m6baae2980e\" y=\"175.936619\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_35\">\n",
       "      <!-- 2 -->\n",
       "      <g transform=\"translate(572.06717 179.735838)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_19\">\n",
       "     <g id=\"line2d_29\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#m6baae2980e\" y=\"136.402074\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_36\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(572.06717 140.201293)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_20\">\n",
       "     <g id=\"line2d_30\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#m6baae2980e\" y=\"96.867528\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_37\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(572.06717 100.666747)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_21\">\n",
       "     <g id=\"line2d_31\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#m6baae2980e\" y=\"57.332983\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_38\">\n",
       "      <!-- 8 -->\n",
       "      <g transform=\"translate(572.06717 61.132202)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-38\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_22\">\n",
       "     <g id=\"line2d_32\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#m6baae2980e\" y=\"17.798438\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_39\">\n",
       "      <!-- 10 -->\n",
       "      <g transform=\"translate(572.06717 21.597656)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_40\">\n",
       "     <!-- 1e−5 -->\n",
       "     <g transform=\"translate(537.809358 14.798438)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "      <use x=\"63.623047\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"125.146484\" xlink:href=\"#DejaVuSans-2212\"/>\n",
       "      <use x=\"208.935547\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_2\"/>\n",
       "   <g id=\"patch_17\">\n",
       "    <path d=\"M 554.19517 235.238437 \n",
       "L 554.19517 234.389062 \n",
       "L 554.19517 18.647813 \n",
       "L 554.19517 17.798438 \n",
       "L 565.06717 17.798438 \n",
       "L 565.06717 18.647813 \n",
       "L 565.06717 234.389062 \n",
       "L 565.06717 235.238437 \n",
       "z\n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"paeaf3c3adf\">\n",
       "   <rect height=\"202.909091\" width=\"202.909091\" x=\"34.240625\" y=\"25.063892\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p6923d37a5b\">\n",
       "   <rect height=\"202.909091\" width=\"202.909091\" x=\"338.604261\" y=\"25.063892\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p226df06fe1\">\n",
       "   <rect height=\"217.44\" width=\"10.872\" x=\"249.831534\" y=\"17.798438\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"pda30909b17\">\n",
       "   <rect height=\"217.44\" width=\"10.872\" x=\"554.19517\" y=\"17.798438\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<Figure size 720x288 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=1,ncols=2, figsize=(10,4))\n",
    "\n",
    "plt.sca(ax[0])\n",
    "plt.imshow(covmat_t, origin='lower', \n",
    "           extent=(bin_edges[0],bin_edges[-1],bin_edges[0],bin_edges[-1]), \n",
    "           vmin=-1e-5, vmax=1e-4)\n",
    "plt.xlabel('Antineutrino Energy [MeV]')\n",
    "plt.ylabel('Antineutrino Energy [MeV]')\n",
    "plt.title('Tikhonov Covariance Matrix');\n",
    "plt.colorbar()\n",
    "\n",
    "plt.sca(ax[1])\n",
    "plt.imshow(covmat_wsvd, origin='lower', \n",
    "           extent=(bin_edges[0],bin_edges[-1],bin_edges[0],bin_edges[-1]), \n",
    "           vmin=-1e-5, vmax=1e-4)\n",
    "plt.xlabel('Antineutrino Energy [MeV]')\n",
    "plt.ylabel('Antineutrino Energy [MeV]')\n",
    "plt.title('Wiener SVD Covariance Matrix');\n",
    "plt.colorbar();\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6aae73f6",
   "metadata": {},
   "source": [
    "Comparing the respective filter matrices we see a similar difference where the WienerSVD method is more uniform but with increased off-diagonal elements.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e996a4fe",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg height=\"262.783466pt\" version=\"1.1\" viewBox=\"0 0 603.549983 262.783466\" width=\"603.549983pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <metadata>\n",
       "  <rdf:RDF xmlns:cc=\"http://creativecommons.org/ns#\" xmlns:dc=\"http://purl.org/dc/elements/1.1/\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\">\n",
       "   <cc:Work>\n",
       "    <dc:type rdf:resource=\"http://purl.org/dc/dcmitype/StillImage\"/>\n",
       "    <dc:date>2021-07-01T13:56:15.585473</dc:date>\n",
       "    <dc:format>image/svg+xml</dc:format>\n",
       "    <dc:creator>\n",
       "     <cc:Agent>\n",
       "      <dc:title>Matplotlib v3.4.1, https://matplotlib.org/</dc:title>\n",
       "     </cc:Agent>\n",
       "    </dc:creator>\n",
       "   </cc:Work>\n",
       "  </rdf:RDF>\n",
       " </metadata>\n",
       " <defs>\n",
       "  <style type=\"text/css\">*{stroke-linecap:butt;stroke-linejoin:round;}</style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 262.783466 \n",
       "L 603.549983 262.783466 \n",
       "L 603.549983 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:none;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 34.240625 225.227216 \n",
       "L 237.149716 225.227216 \n",
       "L 237.149716 22.318125 \n",
       "L 34.240625 22.318125 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g clip-path=\"url(#p0a0454f8b4)\">\n",
       "    <image height=\"203\" id=\"imagedf90efc46b\" transform=\"scale(1 -1)translate(0 -203)\" width=\"203\" x=\"34.240625\" xlink:href=\"data:image/png;base64,\n",
       "iVBORw0KGgoAAAANSUhEUgAAAMsAAADLCAYAAADA+2czAAAJJ0lEQVR4nO3db2hddx3H8e+55ya5N0mbtmm74dZZu64MdRt1MoeIPtAHrjLqqmhRH4kMnygIVRCEsY1NLTLEoQ+EiQgiKm7OdjpkE0XBoW4w0Y2iwrrGtmnW/01ym+Sc6wMfCp/vR05umqbv19NP7rnnnuSTA/fL73eKmx58th/C2LauiqP3pxmZl38+LvPFpTmZR0S0y076M0q/X8u8KFqNjr8aZJ8xM+hrsBrOr+kxrv6/EmCFUBbARFkAE2UBTJQFMFEWwERZAFN79EY9R/n4HZdl/szYVpmfPXJG5tXMWZlHRJStYZm3Wm2ZZ9/xXwtzmGtB499T8nr+CgATZQFMlAUwURbARFkAE2UBTJQFMLUXnjkqf+BXE9tlfv8dej3Kwf27ZN75bk/mERG9y3oW0xnZKPNsDlPXS+k54Mpy1sOkcxbWswArg7IAJsoCmCgLYKIsgImyACbKApiKTbd8Xu4btmn9TnmArV/ZLfOH7zov888eHpd5RMTCd16Q+VI1L/NuZ4t+g+Q7/KpekHmr0HOclTDofbmyPJtV9UOfX3YNnbUqg16XxJ0FMFEWwERZABNlAUyUBTBRFsBEWQBTse32R+Sc5eLsMXmAjckcZttD75L5Y3efk3lExP6frZP53OPPy7yV7DvW6ej1MP0qmSGswL5jq+H5JoPU9PNF5OuWUuwbBiwPygKYKAtgoiyAibIAJsoCmCgLYKIsgKnYede35VCyXtQPM7owNyXz8e71Mt/wxbtlHhHxgw/qBWT7f7Fe5mcOPivzdtmReWd8s8zry/oaNV34FHHlh5LZ+6cDweT9l5b0Zo3O5x9qjzY6hwx3FsBEWQATZQFMlAUwURbARFkAE2UBTMVbdn9DzlnKZAYR7ULGl87rOUxVL+rjR8R1X75X5of26TnMvU9OyPzEo0/JvDusF4d1RvUcJqpKxs7DlAY9J1nr778cx+DOApgoC2CiLICJsgAmygKYKAtgoiyAKV1IUVfJg3xCb2A3Pn6DzOfnZ7JTiOmvHpL5nlrPYX75UT2H2du6T+ZTD/1U5tl6le74Vpm38lFT+kClIvm/N+hN9rI5ymp4mFHTWQ93FsBEWQATZQFMlAUwURbARFkAE2UBTG1nzyolm8Nk3493R/UMIiKimD8j81Nf0+tR9oSeo2RzmPvKj8n82INPyrw6r6/R+MSNMo+IKJf0uqKq6ukDyFVLzecw6euT988sx8OOmLMAK4SyACbKApgoC2CiLICJsgAmygKYmg1ZIv9+PVuHUeZbZkVnbNP/c0r/Y+brT8v8nv5emT/9kXMy/1R7n8yPPnBY5hfOHZV5RMT69W+WeVkkc5glPYdJn7/ScB7XlDMHcvZfU9I1N42ODlxDKAtgoiyAibIAJsoCmCgLYKIsgKm4+R3fbLjSoBlnjUH2HXtR6hlAr3dW5guLF2U++aUPyfzHey/I/P7fbpD5sQeek3lERG9Br7nZuG6HPkBZyri/pDcvG/TzVZZjvcqg34M7C2CiLICJsgAmygKYKAtgoiyAibIApsZzlnQdREvPQJzvvuu+XqeQPtsjmcNkz4jJznHDgQ/I/Ik9eg7zhT9skHlExMmH/yjzC7NTMp8Yv0nm5VBXn0BVybjpWpLlwJwFWCUoC2CiLICJsgAmygKYKAtgoiyAqdh557fknKXps8WX4/nrjb8fT2Y9kZzj3Py0zMtS79m18cB7ZP7o+y7JPCLikRfXy3zm4F9lfub0EZmPda+T+cjIhMwz/UrPYbJZmiObtzFnAVYIZQFMlAUwURbARFkAE2UBTJQFMFEWwDTwxV8rMZRsuuin6dDy0uy/ZT7a2SLz9Qfeqd8/Ij5355zMn3h1TObTj78q83NTr8i8M6yHkt3kM0ah45UYWjYdsHNnAUyUBTBRFsBEWQATZQFMlAUwURbAdMUfZuQY9Jwl0yqHZV5XCzKf6+lN/MYn9QZ4ERGdz7xV5h9+uz6H3xzTC9Smv/cvmV/8h57DtMsRmXdHJmWebYQYdf47rGp9DbKNAOu+3kiQOwtgoiyAibIAJsoCmCgLYKIsgImyAKZix+7H5Jyl6XqUtbDeJXt9lmff/y8sXpR5RER385tkXn7yVpnvvX1R5i+c0nOSqe+/JvPZV/4u8yJZ0JKt+Wm19awrItJZzFLVk3lV62vEnQUwURbARFkAE2UBTJQFMFEWwERZAFN7OeYcV7tBr4cpW3pGMNTWe35FRPTeOCnzkR/pOcZT9S6Z33ObngW1Pr1d5q//sJR572W9b9mlef35OiMbZR4RMVR2ZZ497Ci7ddAUwERZABNlAUyUBTBRFsBEWQATZQFMyRfPiBj8HKZd6j29nPe4PDMt85Gf6DnMoeoWmb//Nr3Wo/+JbTJ/va2vYeulIzKf752WeUREPbRO5mWyt1n2e+bOApgoC2CiLICJsgAmygKYKAtgoiyAiTnLVcKZxSgLM6dkPvxzPYd5PnbK/L1v088+Wdp3g8yPD+v1MEMvHpV5RMRc7w2ZZ/u3lck15s4CmCgLYKIsgImyACbKApgoC2CiLICJOcsq0HQ9TES+N1kkM4alaT2jaB/W/1d/V++Q+e5b9Wes91wv8xOj+Z/qur/o/dd6F/Ssqd/XsyLuLICJsgAmygKYKAtgoiyAibIAJsoCmJizrBHZnlfZHCZb61GfOKOP/2v9/i/1t8t8x80yjs3vntQ/EBEzQ/ocRv6mr0Fxel7m3FkAE2UBTJQFMFEWwERZABNlAUyUBTBRFsDUeCiZLVzKhmXLYSXe42qXPqinpf8U6lovjCqPX9L576dk/s9Kb8I3uUVvwhcR0d45IfMqWWPXeu2cztMzABARlAWwURbARFkAE2UBTJQFMFEWwNR4zsKMY21cgyL5v5l9xqrqybw8OSvz9st6A7zTuzbJPCKiGBvSPzDZ1a+fX5T51f9bBlYIZQFMlAUwURbARFkAE2UBTJQFMLHJ3hrRdF1Rmjf9v9pLHhR0ak7m7WQDvYiIepOeo0RZyLhfJmt+0jMAEBGUBbBRFsBEWQATZQFMlAUwURbAxJxljRj0mprGc5a6r48/qx+m1JrWc5j/HkOvR+kns5piQc+quLMAJsoCmCgLYKIsgImyACbKApgoC2D6D/VNQB7otxcbAAAAAElFTkSuQmCC\" y=\"-22.227216\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L 0 3.5 \n",
       "\" id=\"m8f73a2c91d\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"57.298476\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(54.117226 239.825653)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2597 2516 \n",
       "Q 3050 2419 3304 2112 \n",
       "Q 3559 1806 3559 1356 \n",
       "Q 3559 666 3084 287 \n",
       "Q 2609 -91 1734 -91 \n",
       "Q 1441 -91 1130 -33 \n",
       "Q 819 25 488 141 \n",
       "L 488 750 \n",
       "Q 750 597 1062 519 \n",
       "Q 1375 441 1716 441 \n",
       "Q 2309 441 2620 675 \n",
       "Q 2931 909 2931 1356 \n",
       "Q 2931 1769 2642 2001 \n",
       "Q 2353 2234 1838 2234 \n",
       "L 1294 2234 \n",
       "L 1294 2753 \n",
       "L 1863 2753 \n",
       "Q 2328 2753 2575 2939 \n",
       "Q 2822 3125 2822 3475 \n",
       "Q 2822 3834 2567 4026 \n",
       "Q 2313 4219 1838 4219 \n",
       "Q 1578 4219 1281 4162 \n",
       "Q 984 4106 628 3988 \n",
       "L 628 4550 \n",
       "Q 988 4650 1302 4700 \n",
       "Q 1616 4750 1894 4750 \n",
       "Q 2613 4750 3031 4423 \n",
       "Q 3450 4097 3450 3541 \n",
       "Q 3450 3153 3228 2886 \n",
       "Q 3006 2619 2597 2516 \n",
       "z\n",
       "\" id=\"DejaVuSans-33\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"94.191038\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(91.009788 239.825653)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2419 4116 \n",
       "L 825 1625 \n",
       "L 2419 1625 \n",
       "L 2419 4116 \n",
       "z\n",
       "M 2253 4666 \n",
       "L 3047 4666 \n",
       "L 3047 1625 \n",
       "L 3713 1625 \n",
       "L 3713 1100 \n",
       "L 3047 1100 \n",
       "L 3047 0 \n",
       "L 2419 0 \n",
       "L 2419 1100 \n",
       "L 313 1100 \n",
       "L 313 1709 \n",
       "L 2253 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-34\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"131.0836\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(127.90235 239.825653)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 691 4666 \n",
       "L 3169 4666 \n",
       "L 3169 4134 \n",
       "L 1269 4134 \n",
       "L 1269 2991 \n",
       "Q 1406 3038 1543 3061 \n",
       "Q 1681 3084 1819 3084 \n",
       "Q 2600 3084 3056 2656 \n",
       "Q 3513 2228 3513 1497 \n",
       "Q 3513 744 3044 326 \n",
       "Q 2575 -91 1722 -91 \n",
       "Q 1428 -91 1123 -41 \n",
       "Q 819 9 494 109 \n",
       "L 494 744 \n",
       "Q 775 591 1075 516 \n",
       "Q 1375 441 1709 441 \n",
       "Q 2250 441 2565 725 \n",
       "Q 2881 1009 2881 1497 \n",
       "Q 2881 1984 2565 2268 \n",
       "Q 2250 2553 1709 2553 \n",
       "Q 1456 2553 1204 2497 \n",
       "Q 953 2441 691 2322 \n",
       "L 691 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-35\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"167.976162\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(164.794912 239.825653)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2113 2584 \n",
       "Q 1688 2584 1439 2293 \n",
       "Q 1191 2003 1191 1497 \n",
       "Q 1191 994 1439 701 \n",
       "Q 1688 409 2113 409 \n",
       "Q 2538 409 2786 701 \n",
       "Q 3034 994 3034 1497 \n",
       "Q 3034 2003 2786 2293 \n",
       "Q 2538 2584 2113 2584 \n",
       "z\n",
       "M 3366 4563 \n",
       "L 3366 3988 \n",
       "Q 3128 4100 2886 4159 \n",
       "Q 2644 4219 2406 4219 \n",
       "Q 1781 4219 1451 3797 \n",
       "Q 1122 3375 1075 2522 \n",
       "Q 1259 2794 1537 2939 \n",
       "Q 1816 3084 2150 3084 \n",
       "Q 2853 3084 3261 2657 \n",
       "Q 3669 2231 3669 1497 \n",
       "Q 3669 778 3244 343 \n",
       "Q 2819 -91 2113 -91 \n",
       "Q 1303 -91 875 529 \n",
       "Q 447 1150 447 2328 \n",
       "Q 447 3434 972 4092 \n",
       "Q 1497 4750 2381 4750 \n",
       "Q 2619 4750 2861 4703 \n",
       "Q 3103 4656 3366 4563 \n",
       "z\n",
       "\" id=\"DejaVuSans-36\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"204.868724\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(201.687474 239.825653)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 525 4666 \n",
       "L 3525 4666 \n",
       "L 3525 4397 \n",
       "L 1831 0 \n",
       "L 1172 0 \n",
       "L 2766 4134 \n",
       "L 525 4134 \n",
       "L 525 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-37\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_6\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(69.313139 253.503778)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 2188 4044 \n",
       "L 1331 1722 \n",
       "L 3047 1722 \n",
       "L 2188 4044 \n",
       "z\n",
       "M 1831 4666 \n",
       "L 2547 4666 \n",
       "L 4325 0 \n",
       "L 3669 0 \n",
       "L 3244 1197 \n",
       "L 1141 1197 \n",
       "L 716 0 \n",
       "L 50 0 \n",
       "L 1831 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-41\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-6e\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1172 4494 \n",
       "L 1172 3500 \n",
       "L 2356 3500 \n",
       "L 2356 3053 \n",
       "L 1172 3053 \n",
       "L 1172 1153 \n",
       "Q 1172 725 1289 603 \n",
       "Q 1406 481 1766 481 \n",
       "L 2356 481 \n",
       "L 2356 0 \n",
       "L 1766 0 \n",
       "Q 1100 0 847 248 \n",
       "Q 594 497 594 1153 \n",
       "L 594 3053 \n",
       "L 172 3053 \n",
       "L 172 3500 \n",
       "L 594 3500 \n",
       "L 594 4494 \n",
       "L 1172 4494 \n",
       "z\n",
       "\" id=\"DejaVuSans-74\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 603 3500 \n",
       "L 1178 3500 \n",
       "L 1178 0 \n",
       "L 603 0 \n",
       "L 603 3500 \n",
       "z\n",
       "M 603 4863 \n",
       "L 1178 4863 \n",
       "L 1178 4134 \n",
       "L 603 4134 \n",
       "L 603 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-69\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3597 1894 \n",
       "L 3597 1613 \n",
       "L 953 1613 \n",
       "Q 991 1019 1311 708 \n",
       "Q 1631 397 2203 397 \n",
       "Q 2534 397 2845 478 \n",
       "Q 3156 559 3463 722 \n",
       "L 3463 178 \n",
       "Q 3153 47 2828 -22 \n",
       "Q 2503 -91 2169 -91 \n",
       "Q 1331 -91 842 396 \n",
       "Q 353 884 353 1716 \n",
       "Q 353 2575 817 3079 \n",
       "Q 1281 3584 2069 3584 \n",
       "Q 2775 3584 3186 3129 \n",
       "Q 3597 2675 3597 1894 \n",
       "z\n",
       "M 3022 2063 \n",
       "Q 3016 2534 2758 2815 \n",
       "Q 2500 3097 2075 3097 \n",
       "Q 1594 3097 1305 2825 \n",
       "Q 1016 2553 972 2059 \n",
       "L 3022 2063 \n",
       "z\n",
       "\" id=\"DejaVuSans-65\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 544 1381 \n",
       "L 544 3500 \n",
       "L 1119 3500 \n",
       "L 1119 1403 \n",
       "Q 1119 906 1312 657 \n",
       "Q 1506 409 1894 409 \n",
       "Q 2359 409 2629 706 \n",
       "Q 2900 1003 2900 1516 \n",
       "L 2900 3500 \n",
       "L 3475 3500 \n",
       "L 3475 0 \n",
       "L 2900 0 \n",
       "L 2900 538 \n",
       "Q 2691 219 2414 64 \n",
       "Q 2138 -91 1772 -91 \n",
       "Q 1169 -91 856 284 \n",
       "Q 544 659 544 1381 \n",
       "z\n",
       "M 1991 3584 \n",
       "L 1991 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-75\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2631 2963 \n",
       "Q 2534 3019 2420 3045 \n",
       "Q 2306 3072 2169 3072 \n",
       "Q 1681 3072 1420 2755 \n",
       "Q 1159 2438 1159 1844 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1341 3275 1631 3429 \n",
       "Q 1922 3584 2338 3584 \n",
       "Q 2397 3584 2469 3576 \n",
       "Q 2541 3569 2628 3553 \n",
       "L 2631 2963 \n",
       "z\n",
       "\" id=\"DejaVuSans-72\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1959 3097 \n",
       "Q 1497 3097 1228 2736 \n",
       "Q 959 2375 959 1747 \n",
       "Q 959 1119 1226 758 \n",
       "Q 1494 397 1959 397 \n",
       "Q 2419 397 2687 759 \n",
       "Q 2956 1122 2956 1747 \n",
       "Q 2956 2369 2687 2733 \n",
       "Q 2419 3097 1959 3097 \n",
       "z\n",
       "M 1959 3584 \n",
       "Q 2709 3584 3137 3096 \n",
       "Q 3566 2609 3566 1747 \n",
       "Q 3566 888 3137 398 \n",
       "Q 2709 -91 1959 -91 \n",
       "Q 1206 -91 779 398 \n",
       "Q 353 888 353 1747 \n",
       "Q 353 2609 779 3096 \n",
       "Q 1206 3584 1959 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-6f\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"DejaVuSans-20\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 3578 4666 \n",
       "L 3578 4134 \n",
       "L 1259 4134 \n",
       "L 1259 2753 \n",
       "L 3481 2753 \n",
       "L 3481 2222 \n",
       "L 1259 2222 \n",
       "L 1259 531 \n",
       "L 3634 531 \n",
       "L 3634 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-45\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2906 1791 \n",
       "Q 2906 2416 2648 2759 \n",
       "Q 2391 3103 1925 3103 \n",
       "Q 1463 3103 1205 2759 \n",
       "Q 947 2416 947 1791 \n",
       "Q 947 1169 1205 825 \n",
       "Q 1463 481 1925 481 \n",
       "Q 2391 481 2648 825 \n",
       "Q 2906 1169 2906 1791 \n",
       "z\n",
       "M 3481 434 \n",
       "Q 3481 -459 3084 -895 \n",
       "Q 2688 -1331 1869 -1331 \n",
       "Q 1566 -1331 1297 -1286 \n",
       "Q 1028 -1241 775 -1147 \n",
       "L 775 -588 \n",
       "Q 1028 -725 1275 -790 \n",
       "Q 1522 -856 1778 -856 \n",
       "Q 2344 -856 2625 -561 \n",
       "Q 2906 -266 2906 331 \n",
       "L 2906 616 \n",
       "Q 2728 306 2450 153 \n",
       "Q 2172 0 1784 0 \n",
       "Q 1141 0 747 490 \n",
       "Q 353 981 353 1791 \n",
       "Q 353 2603 747 3093 \n",
       "Q 1141 3584 1784 3584 \n",
       "Q 2172 3584 2450 3431 \n",
       "Q 2728 3278 2906 2969 \n",
       "L 2906 3500 \n",
       "L 3481 3500 \n",
       "L 3481 434 \n",
       "z\n",
       "\" id=\"DejaVuSans-67\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2059 -325 \n",
       "Q 1816 -950 1584 -1140 \n",
       "Q 1353 -1331 966 -1331 \n",
       "L 506 -1331 \n",
       "L 506 -850 \n",
       "L 844 -850 \n",
       "Q 1081 -850 1212 -737 \n",
       "Q 1344 -625 1503 -206 \n",
       "L 1606 56 \n",
       "L 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 763 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2059 -325 \n",
       "z\n",
       "\" id=\"DejaVuSans-79\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 550 4863 \n",
       "L 1875 4863 \n",
       "L 1875 4416 \n",
       "L 1125 4416 \n",
       "L 1125 -397 \n",
       "L 1875 -397 \n",
       "L 1875 -844 \n",
       "L 550 -844 \n",
       "L 550 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5b\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 1569 4666 \n",
       "L 2759 1491 \n",
       "L 3956 4666 \n",
       "L 4897 4666 \n",
       "L 4897 0 \n",
       "L 4281 0 \n",
       "L 4281 4097 \n",
       "L 3078 897 \n",
       "L 2444 897 \n",
       "L 1241 4097 \n",
       "L 1241 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-4d\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1831 0 \n",
       "L 50 4666 \n",
       "L 709 4666 \n",
       "L 2188 738 \n",
       "L 3669 4666 \n",
       "L 4325 4666 \n",
       "L 2547 0 \n",
       "L 1831 0 \n",
       "z\n",
       "\" id=\"DejaVuSans-56\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1947 4863 \n",
       "L 1947 -844 \n",
       "L 622 -844 \n",
       "L 622 -397 \n",
       "L 1369 -397 \n",
       "L 1369 4416 \n",
       "L 622 4416 \n",
       "L 622 4863 \n",
       "L 1947 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5d\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_6\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L -3.5 0 \n",
       "\" id=\"m731efe74f2\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m731efe74f2\" y=\"202.169365\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_7\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(20.878125 205.968583)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_7\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m731efe74f2\" y=\"165.276803\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(20.878125 169.076021)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_8\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m731efe74f2\" y=\"128.384241\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(20.878125 132.183459)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_9\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m731efe74f2\" y=\"91.491679\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(20.878125 95.290897)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_10\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"34.240625\" xlink:href=\"#m731efe74f2\" y=\"54.599117\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(20.878125 58.398335)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_12\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(14.798438 190.154702)rotate(-90)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 34.240625 225.227216 \n",
       "L 34.240625 22.318125 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path d=\"M 237.149716 225.227216 \n",
       "L 237.149716 22.318125 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 34.240625 225.227216 \n",
       "L 237.149716 225.227216 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 34.240625 22.318125 \n",
       "L 237.149716 22.318125 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"text_13\">\n",
       "    <!-- Tikhonov Filter Matrix -->\n",
       "    <g transform=\"translate(71.013295 16.318125)scale(0.12 -0.12)\">\n",
       "     <defs>\n",
       "      <path d=\"M -19 4666 \n",
       "L 3928 4666 \n",
       "L 3928 4134 \n",
       "L 2272 4134 \n",
       "L 2272 0 \n",
       "L 1638 0 \n",
       "L 1638 4134 \n",
       "L -19 4134 \n",
       "L -19 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-54\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 1991 \n",
       "L 2875 3500 \n",
       "L 3609 3500 \n",
       "L 1753 1863 \n",
       "L 3688 0 \n",
       "L 2938 0 \n",
       "L 1159 1709 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-6b\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-68\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 563 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2284 0 \n",
       "L 1503 0 \n",
       "L 191 3500 \n",
       "z\n",
       "\" id=\"DejaVuSans-76\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 628 4666 \n",
       "L 3309 4666 \n",
       "L 3309 4134 \n",
       "L 1259 4134 \n",
       "L 1259 2759 \n",
       "L 3109 2759 \n",
       "L 3109 2228 \n",
       "L 1259 2228 \n",
       "L 1259 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-46\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 603 4863 \n",
       "L 1178 4863 \n",
       "L 1178 0 \n",
       "L 603 0 \n",
       "L 603 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-6c\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 2194 1759 \n",
       "Q 1497 1759 1228 1600 \n",
       "Q 959 1441 959 1056 \n",
       "Q 959 750 1161 570 \n",
       "Q 1363 391 1709 391 \n",
       "Q 2188 391 2477 730 \n",
       "Q 2766 1069 2766 1631 \n",
       "L 2766 1759 \n",
       "L 2194 1759 \n",
       "z\n",
       "M 3341 1997 \n",
       "L 3341 0 \n",
       "L 2766 0 \n",
       "L 2766 531 \n",
       "Q 2569 213 2275 61 \n",
       "Q 1981 -91 1556 -91 \n",
       "Q 1019 -91 701 211 \n",
       "Q 384 513 384 1019 \n",
       "Q 384 1609 779 1909 \n",
       "Q 1175 2209 1959 2209 \n",
       "L 2766 2209 \n",
       "L 2766 2266 \n",
       "Q 2766 2663 2505 2880 \n",
       "Q 2244 3097 1772 3097 \n",
       "Q 1472 3097 1187 3025 \n",
       "Q 903 2953 641 2809 \n",
       "L 641 3341 \n",
       "Q 956 3463 1253 3523 \n",
       "Q 1550 3584 1831 3584 \n",
       "Q 2591 3584 2966 3190 \n",
       "Q 3341 2797 3341 1997 \n",
       "z\n",
       "\" id=\"DejaVuSans-61\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 3513 3500 \n",
       "L 2247 1797 \n",
       "L 3578 0 \n",
       "L 2900 0 \n",
       "L 1881 1375 \n",
       "L 863 0 \n",
       "L 184 0 \n",
       "L 1544 1831 \n",
       "L 300 3500 \n",
       "L 978 3500 \n",
       "L 1906 2253 \n",
       "L 2834 3500 \n",
       "L 3513 3500 \n",
       "z\n",
       "\" id=\"DejaVuSans-78\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#DejaVuSans-54\"/>\n",
       "     <use x=\"57.958984\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"85.742188\" xlink:href=\"#DejaVuSans-6b\"/>\n",
       "     <use x=\"143.652344\" xlink:href=\"#DejaVuSans-68\"/>\n",
       "     <use x=\"207.03125\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "     <use x=\"268.212891\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "     <use x=\"331.591797\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "     <use x=\"392.773438\" xlink:href=\"#DejaVuSans-76\"/>\n",
       "     <use x=\"451.953125\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"483.740234\" xlink:href=\"#DejaVuSans-46\"/>\n",
       "     <use x=\"534.009766\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"561.792969\" xlink:href=\"#DejaVuSans-6c\"/>\n",
       "     <use x=\"589.576172\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "     <use x=\"628.785156\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "     <use x=\"690.308594\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"731.421875\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"763.208984\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "     <use x=\"849.488281\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "     <use x=\"910.767578\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "     <use x=\"949.976562\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"991.089844\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"1018.873047\" xlink:href=\"#DejaVuSans-78\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_2\">\n",
       "   <g id=\"patch_7\">\n",
       "    <path d=\"M 338.604261 225.227216 \n",
       "L 541.513352 225.227216 \n",
       "L 541.513352 22.318125 \n",
       "L 338.604261 22.318125 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g clip-path=\"url(#p19fde92fa6)\">\n",
       "    <image height=\"203\" id=\"imaged051de6fe6\" transform=\"scale(1 -1)translate(0 -203)\" width=\"203\" x=\"338.604261\" xlink:href=\"data:image/png;base64,\n",
       "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\" y=\"-22.227216\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_3\">\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_11\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"361.662113\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_14\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(358.480863 239.825653)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_7\">\n",
       "     <g id=\"line2d_12\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"398.554675\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_15\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(395.373425 239.825653)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_8\">\n",
       "     <g id=\"line2d_13\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"435.447237\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_16\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(432.265987 239.825653)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_9\">\n",
       "     <g id=\"line2d_14\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"472.339799\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_17\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(469.158549 239.825653)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_10\">\n",
       "     <g id=\"line2d_15\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"509.232361\" xlink:href=\"#m8f73a2c91d\" y=\"225.227216\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_18\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(506.051111 239.825653)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_19\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(373.676776 253.503778)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_4\">\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_16\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m731efe74f2\" y=\"202.169365\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_20\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(325.241761 205.968583)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_7\">\n",
       "     <g id=\"line2d_17\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m731efe74f2\" y=\"165.276803\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_21\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(325.241761 169.076021)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_8\">\n",
       "     <g id=\"line2d_18\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m731efe74f2\" y=\"128.384241\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_22\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(325.241761 132.183459)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_9\">\n",
       "     <g id=\"line2d_19\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m731efe74f2\" y=\"91.491679\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_23\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(325.241761 95.290897)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_10\">\n",
       "     <g id=\"line2d_20\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"338.604261\" xlink:href=\"#m731efe74f2\" y=\"54.599117\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_24\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(325.241761 58.398335)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_25\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(319.162074 190.154702)rotate(-90)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"patch_8\">\n",
       "    <path d=\"M 338.604261 225.227216 \n",
       "L 338.604261 22.318125 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_9\">\n",
       "    <path d=\"M 541.513352 225.227216 \n",
       "L 541.513352 22.318125 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_10\">\n",
       "    <path d=\"M 338.604261 225.227216 \n",
       "L 541.513352 225.227216 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_11\">\n",
       "    <path d=\"M 338.604261 22.318125 \n",
       "L 541.513352 22.318125 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"text_26\">\n",
       "    <!-- Wiener SVD Filter Matrix -->\n",
       "    <g transform=\"translate(366.936619 16.318125)scale(0.12 -0.12)\">\n",
       "     <defs>\n",
       "      <path d=\"M 213 4666 \n",
       "L 850 4666 \n",
       "L 1831 722 \n",
       "L 2809 4666 \n",
       "L 3519 4666 \n",
       "L 4500 722 \n",
       "L 5478 4666 \n",
       "L 6119 4666 \n",
       "L 4947 0 \n",
       "L 4153 0 \n",
       "L 3169 4050 \n",
       "L 2175 0 \n",
       "L 1381 0 \n",
       "L 213 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-57\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 3425 4513 \n",
       "L 3425 3897 \n",
       "Q 3066 4069 2747 4153 \n",
       "Q 2428 4238 2131 4238 \n",
       "Q 1616 4238 1336 4038 \n",
       "Q 1056 3838 1056 3469 \n",
       "Q 1056 3159 1242 3001 \n",
       "Q 1428 2844 1947 2747 \n",
       "L 2328 2669 \n",
       "Q 3034 2534 3370 2195 \n",
       "Q 3706 1856 3706 1288 \n",
       "Q 3706 609 3251 259 \n",
       "Q 2797 -91 1919 -91 \n",
       "Q 1588 -91 1214 -16 \n",
       "Q 841 59 441 206 \n",
       "L 441 856 \n",
       "Q 825 641 1194 531 \n",
       "Q 1563 422 1919 422 \n",
       "Q 2459 422 2753 634 \n",
       "Q 3047 847 3047 1241 \n",
       "Q 3047 1584 2836 1778 \n",
       "Q 2625 1972 2144 2069 \n",
       "L 1759 2144 \n",
       "Q 1053 2284 737 2584 \n",
       "Q 422 2884 422 3419 \n",
       "Q 422 4038 858 4394 \n",
       "Q 1294 4750 2059 4750 \n",
       "Q 2388 4750 2728 4690 \n",
       "Q 3069 4631 3425 4513 \n",
       "z\n",
       "\" id=\"DejaVuSans-53\" transform=\"scale(0.015625)\"/>\n",
       "      <path d=\"M 1259 4147 \n",
       "L 1259 519 \n",
       "L 2022 519 \n",
       "Q 2988 519 3436 956 \n",
       "Q 3884 1394 3884 2338 \n",
       "Q 3884 3275 3436 3711 \n",
       "Q 2988 4147 2022 4147 \n",
       "L 1259 4147 \n",
       "z\n",
       "M 628 4666 \n",
       "L 1925 4666 \n",
       "Q 3281 4666 3915 4102 \n",
       "Q 4550 3538 4550 2338 \n",
       "Q 4550 1131 3912 565 \n",
       "Q 3275 0 1925 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-44\" transform=\"scale(0.015625)\"/>\n",
       "     </defs>\n",
       "     <use xlink:href=\"#DejaVuSans-57\"/>\n",
       "     <use x=\"96.626953\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"124.410156\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "     <use x=\"185.933594\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "     <use x=\"249.3125\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "     <use x=\"310.835938\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"351.949219\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"383.736328\" xlink:href=\"#DejaVuSans-53\"/>\n",
       "     <use x=\"447.212891\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "     <use x=\"515.621094\" xlink:href=\"#DejaVuSans-44\"/>\n",
       "     <use x=\"592.623047\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"624.410156\" xlink:href=\"#DejaVuSans-46\"/>\n",
       "     <use x=\"674.679688\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"702.462891\" xlink:href=\"#DejaVuSans-6c\"/>\n",
       "     <use x=\"730.246094\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "     <use x=\"769.455078\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "     <use x=\"830.978516\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"872.091797\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "     <use x=\"903.878906\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "     <use x=\"990.158203\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "     <use x=\"1051.4375\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "     <use x=\"1090.646484\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "     <use x=\"1131.759766\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "     <use x=\"1159.542969\" xlink:href=\"#DejaVuSans-78\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_3\">\n",
       "   <g id=\"patch_12\">\n",
       "    <path d=\"M 249.831534 232.49267 \n",
       "L 260.703534 232.49267 \n",
       "L 260.703534 15.05267 \n",
       "L 249.831534 15.05267 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_13\">\n",
       "    <path clip-path=\"url(#p9c46e4c6d0)\" d=\"M 249.831534 232.49267 \n",
       "L 249.831534 231.643295 \n",
       "L 249.831534 15.902045 \n",
       "L 249.831534 15.05267 \n",
       "L 260.703534 15.05267 \n",
       "L 260.703534 15.902045 \n",
       "L 260.703534 231.643295 \n",
       "L 260.703534 232.49267 \n",
       "L 260.703534 232.49267 \n",
       "z\n",
       "\" style=\"fill:#ffffff;stroke:#ffffff;stroke-linejoin:miter;stroke-width:0.01;\"/>\n",
       "   </g>\n",
       "   <image height=\"218\" id=\"imagefe745a0ff9\" transform=\"scale(1 -1)translate(0 -218)\" width=\"11\" x=\"250\" xlink:href=\"data:image/png;base64,\n",
       "iVBORw0KGgoAAAANSUhEUgAAAAsAAADaCAYAAABwzrisAAABXElEQVR4nO3asQ3DMBBDUUmWgSyRvbL/IkqZ9l5B4AwkNUFQ/yjLsT1f788Zxd+ec1W1Y88hYnI28dUiRozGWltizFCMnHgIOqSRW2CMcw8aI9gNQLcmLHCIM8BQ51iMs8g5lrmujca4UpmPTTCG7qINK849+kzOx8b9wD5TjA3dOE0WSM40bnHG3V3WtrnWdTkmCB1d65qMu0f5bdw9jrYlnEmMd+bkLGLJDN2PZiZ0sczWjSANEctOeSSN4LhbbFhCh+LyE7ixd8zZMte13Lo/jZ94L8lsMWI0YuiSNEBMFbVx9xhK/Yl5tEh37GjLZUZ0IL6p/D2Otit4MU/FaILOxl03ZnTknLswgthuAutavWMUZ0KXW6Cdg+KcRCcxxJkO+hwN2oO5GLkiWfklRnCBwRi5N+nyV1rE5kyfZAQzp95KI+cYjWDmWOti30Lkym/PRWXciC5WfojxBbXeIjzlnzpSAAAAAElFTkSuQmCC\" y=\"-14\"/>\n",
       "   <g id=\"matplotlib.axis_5\"/>\n",
       "   <g id=\"matplotlib.axis_6\">\n",
       "    <g id=\"ytick_11\">\n",
       "     <g id=\"line2d_21\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L 3.5 0 \n",
       "\" id=\"mf9f4111240\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"232.49267\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_27\">\n",
       "      <!-- −0.1 -->\n",
       "      <g transform=\"translate(267.703534 236.291889)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 678 2272 \n",
       "L 4684 2272 \n",
       "L 4684 1741 \n",
       "L 678 1741 \n",
       "L 678 2272 \n",
       "z\n",
       "\" id=\"DejaVuSans-2212\" transform=\"scale(0.015625)\"/>\n",
       "        <path d=\"M 2034 4250 \n",
       "Q 1547 4250 1301 3770 \n",
       "Q 1056 3291 1056 2328 \n",
       "Q 1056 1369 1301 889 \n",
       "Q 1547 409 2034 409 \n",
       "Q 2525 409 2770 889 \n",
       "Q 3016 1369 3016 2328 \n",
       "Q 3016 3291 2770 3770 \n",
       "Q 2525 4250 2034 4250 \n",
       "z\n",
       "M 2034 4750 \n",
       "Q 2819 4750 3233 4129 \n",
       "Q 3647 3509 3647 2328 \n",
       "Q 3647 1150 3233 529 \n",
       "Q 2819 -91 2034 -91 \n",
       "Q 1250 -91 836 529 \n",
       "Q 422 1150 422 2328 \n",
       "Q 422 3509 836 4129 \n",
       "Q 1250 4750 2034 4750 \n",
       "z\n",
       "\" id=\"DejaVuSans-30\" transform=\"scale(0.015625)\"/>\n",
       "        <path d=\"M 684 794 \n",
       "L 1344 794 \n",
       "L 1344 0 \n",
       "L 684 0 \n",
       "L 684 794 \n",
       "z\n",
       "\" id=\"DejaVuSans-2e\" transform=\"scale(0.015625)\"/>\n",
       "        <path d=\"M 794 531 \n",
       "L 1825 531 \n",
       "L 1825 4091 \n",
       "L 703 3866 \n",
       "L 703 4441 \n",
       "L 1819 4666 \n",
       "L 2450 4666 \n",
       "L 2450 531 \n",
       "L 3481 531 \n",
       "L 3481 0 \n",
       "L 794 0 \n",
       "L 794 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-31\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-2212\"/>\n",
       "       <use x=\"83.789062\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"147.412109\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"179.199219\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_12\">\n",
       "     <g id=\"line2d_22\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"206.911494\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_28\">\n",
       "      <!-- 0.0 -->\n",
       "      <g transform=\"translate(267.703534 210.710713)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_13\">\n",
       "     <g id=\"line2d_23\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"181.330318\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_29\">\n",
       "      <!-- 0.1 -->\n",
       "      <g transform=\"translate(267.703534 185.129536)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_14\">\n",
       "     <g id=\"line2d_24\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"155.749141\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_30\">\n",
       "      <!-- 0.2 -->\n",
       "      <g transform=\"translate(267.703534 159.54836)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 1228 531 \n",
       "L 3431 531 \n",
       "L 3431 0 \n",
       "L 469 0 \n",
       "L 469 531 \n",
       "Q 828 903 1448 1529 \n",
       "Q 2069 2156 2228 2338 \n",
       "Q 2531 2678 2651 2914 \n",
       "Q 2772 3150 2772 3378 \n",
       "Q 2772 3750 2511 3984 \n",
       "Q 2250 4219 1831 4219 \n",
       "Q 1534 4219 1204 4116 \n",
       "Q 875 4013 500 3803 \n",
       "L 500 4441 \n",
       "Q 881 4594 1212 4672 \n",
       "Q 1544 4750 1819 4750 \n",
       "Q 2544 4750 2975 4387 \n",
       "Q 3406 4025 3406 3419 \n",
       "Q 3406 3131 3298 2873 \n",
       "Q 3191 2616 2906 2266 \n",
       "Q 2828 2175 2409 1742 \n",
       "Q 1991 1309 1228 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-32\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_15\">\n",
       "     <g id=\"line2d_25\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"130.167965\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_31\">\n",
       "      <!-- 0.3 -->\n",
       "      <g transform=\"translate(267.703534 133.967183)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_16\">\n",
       "     <g id=\"line2d_26\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"104.586788\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_32\">\n",
       "      <!-- 0.4 -->\n",
       "      <g transform=\"translate(267.703534 108.386007)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_17\">\n",
       "     <g id=\"line2d_27\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"79.005612\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_33\">\n",
       "      <!-- 0.5 -->\n",
       "      <g transform=\"translate(267.703534 82.80483)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_18\">\n",
       "     <g id=\"line2d_28\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"53.424435\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_34\">\n",
       "      <!-- 0.6 -->\n",
       "      <g transform=\"translate(267.703534 57.223654)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_19\">\n",
       "     <g id=\"line2d_29\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"260.703534\" xlink:href=\"#mf9f4111240\" y=\"27.843259\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_35\">\n",
       "      <!-- 0.7 -->\n",
       "      <g transform=\"translate(267.703534 31.642477)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_1\"/>\n",
       "   <g id=\"patch_14\">\n",
       "    <path d=\"M 249.831534 232.49267 \n",
       "L 249.831534 231.643295 \n",
       "L 249.831534 15.902045 \n",
       "L 249.831534 15.05267 \n",
       "L 260.703534 15.05267 \n",
       "L 260.703534 15.902045 \n",
       "L 260.703534 231.643295 \n",
       "L 260.703534 232.49267 \n",
       "z\n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_4\">\n",
       "   <g id=\"patch_15\">\n",
       "    <path d=\"M 554.19517 232.49267 \n",
       "L 565.06717 232.49267 \n",
       "L 565.06717 15.05267 \n",
       "L 554.19517 15.05267 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_16\">\n",
       "    <path clip-path=\"url(#p4eae018656)\" d=\"M 554.19517 232.49267 \n",
       "L 554.19517 231.643295 \n",
       "L 554.19517 15.902045 \n",
       "L 554.19517 15.05267 \n",
       "L 565.06717 15.05267 \n",
       "L 565.06717 15.902045 \n",
       "L 565.06717 231.643295 \n",
       "L 565.06717 232.49267 \n",
       "L 565.06717 232.49267 \n",
       "z\n",
       "\" style=\"fill:#ffffff;stroke:#ffffff;stroke-linejoin:miter;stroke-width:0.01;\"/>\n",
       "   </g>\n",
       "   <image height=\"218\" id=\"image6d15cb1d87\" transform=\"scale(1 -1)translate(0 -218)\" width=\"11\" x=\"554\" xlink:href=\"data:image/png;base64,\n",
       "iVBORw0KGgoAAAANSUhEUgAAAAsAAADaCAYAAABwzrisAAABXElEQVR4nO3asQ3DMBBDUUmWgSyRvbL/IkqZ9l5B4AwkNUFQ/yjLsT1f788Zxd+ec1W1Y88hYnI28dUiRozGWltizFCMnHgIOqSRW2CMcw8aI9gNQLcmLHCIM8BQ51iMs8g5lrmujca4UpmPTTCG7qINK849+kzOx8b9wD5TjA3dOE0WSM40bnHG3V3WtrnWdTkmCB1d65qMu0f5bdw9jrYlnEmMd+bkLGLJDN2PZiZ0sczWjSANEctOeSSN4LhbbFhCh+LyE7ixd8zZMte13Lo/jZ94L8lsMWI0YuiSNEBMFbVx9xhK/Yl5tEh37GjLZUZ0IL6p/D2Otit4MU/FaILOxl03ZnTknLswgthuAutavWMUZ0KXW6Cdg+KcRCcxxJkO+hwN2oO5GLkiWfklRnCBwRi5N+nyV1rE5kyfZAQzp95KI+cYjWDmWOti30Lkym/PRWXciC5WfojxBbXeIjzlnzpSAAAAAElFTkSuQmCC\" y=\"-14\"/>\n",
       "   <g id=\"matplotlib.axis_7\"/>\n",
       "   <g id=\"matplotlib.axis_8\">\n",
       "    <g id=\"ytick_20\">\n",
       "     <g id=\"line2d_30\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"232.49267\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_36\">\n",
       "      <!-- −0.1 -->\n",
       "      <g transform=\"translate(572.06717 236.291889)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-2212\"/>\n",
       "       <use x=\"83.789062\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"147.412109\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"179.199219\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_21\">\n",
       "     <g id=\"line2d_31\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"206.911494\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_37\">\n",
       "      <!-- 0.0 -->\n",
       "      <g transform=\"translate(572.06717 210.710713)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_22\">\n",
       "     <g id=\"line2d_32\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"181.330318\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_38\">\n",
       "      <!-- 0.1 -->\n",
       "      <g transform=\"translate(572.06717 185.129536)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_23\">\n",
       "     <g id=\"line2d_33\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"155.749141\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_39\">\n",
       "      <!-- 0.2 -->\n",
       "      <g transform=\"translate(572.06717 159.54836)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_24\">\n",
       "     <g id=\"line2d_34\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"130.167965\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_40\">\n",
       "      <!-- 0.3 -->\n",
       "      <g transform=\"translate(572.06717 133.967183)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_25\">\n",
       "     <g id=\"line2d_35\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"104.586788\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_41\">\n",
       "      <!-- 0.4 -->\n",
       "      <g transform=\"translate(572.06717 108.386007)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_26\">\n",
       "     <g id=\"line2d_36\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"79.005612\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_42\">\n",
       "      <!-- 0.5 -->\n",
       "      <g transform=\"translate(572.06717 82.80483)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_27\">\n",
       "     <g id=\"line2d_37\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"53.424435\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_43\">\n",
       "      <!-- 0.6 -->\n",
       "      <g transform=\"translate(572.06717 57.223654)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_28\">\n",
       "     <g id=\"line2d_38\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"565.06717\" xlink:href=\"#mf9f4111240\" y=\"27.843259\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_44\">\n",
       "      <!-- 0.7 -->\n",
       "      <g transform=\"translate(572.06717 31.642477)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_2\"/>\n",
       "   <g id=\"patch_17\">\n",
       "    <path d=\"M 554.19517 232.49267 \n",
       "L 554.19517 231.643295 \n",
       "L 554.19517 15.902045 \n",
       "L 554.19517 15.05267 \n",
       "L 565.06717 15.05267 \n",
       "L 565.06717 15.902045 \n",
       "L 565.06717 231.643295 \n",
       "L 565.06717 232.49267 \n",
       "z\n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"p0a0454f8b4\">\n",
       "   <rect height=\"202.909091\" width=\"202.909091\" x=\"34.240625\" y=\"22.318125\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p19fde92fa6\">\n",
       "   <rect height=\"202.909091\" width=\"202.909091\" x=\"338.604261\" y=\"22.318125\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p9c46e4c6d0\">\n",
       "   <rect height=\"217.44\" width=\"10.872\" x=\"249.831534\" y=\"15.05267\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p4eae018656\">\n",
       "   <rect height=\"217.44\" width=\"10.872\" x=\"554.19517\" y=\"15.05267\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<Figure size 720x288 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=1,ncols=2, figsize=(10,4))\n",
    "\n",
    "plt.sca(ax[0])\n",
    "plt.imshow(filter_t, origin='lower', \n",
    "           extent=(bin_edges[0],bin_edges[-1],bin_edges[0],bin_edges[-1]), \n",
    "           vmin=-0.1, vmax=0.75)\n",
    "plt.xlabel('Antineutrino Energy [MeV]')\n",
    "plt.ylabel('Antineutrino Energy [MeV]')\n",
    "plt.title('Tikhonov Filter Matrix');\n",
    "plt.colorbar()\n",
    "\n",
    "plt.sca(ax[1])\n",
    "plt.imshow(filter_wsvd, origin='lower', \n",
    "           extent=(bin_edges[0],bin_edges[-1],bin_edges[0],bin_edges[-1]), \n",
    "           vmin=-0.1, vmax=0.75)\n",
    "plt.xlabel('Antineutrino Energy [MeV]')\n",
    "plt.ylabel('Antineutrino Energy [MeV]')\n",
    "plt.title('Wiener SVD Filter Matrix');\n",
    "plt.colorbar();\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "de693f2e",
   "metadata": {},
   "source": [
    "Finally, we can directly compare the unfolded spectra from the two frameworks. While there are small differences, overall the spectra are very similar."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "97077089",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg height=\"265.283785pt\" version=\"1.1\" viewBox=\"0 0 392.14375 265.283785\" width=\"392.14375pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <metadata>\n",
       "  <rdf:RDF xmlns:cc=\"http://creativecommons.org/ns#\" xmlns:dc=\"http://purl.org/dc/elements/1.1/\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\">\n",
       "   <cc:Work>\n",
       "    <dc:type rdf:resource=\"http://purl.org/dc/dcmitype/StillImage\"/>\n",
       "    <dc:date>2021-07-01T13:56:15.916693</dc:date>\n",
       "    <dc:format>image/svg+xml</dc:format>\n",
       "    <dc:creator>\n",
       "     <cc:Agent>\n",
       "      <dc:title>Matplotlib v3.4.1, https://matplotlib.org/</dc:title>\n",
       "     </cc:Agent>\n",
       "    </dc:creator>\n",
       "   </cc:Work>\n",
       "  </rdf:RDF>\n",
       " </metadata>\n",
       " <defs>\n",
       "  <style type=\"text/css\">*{stroke-linecap:butt;stroke-linejoin:round;}</style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 265.283785 \n",
       "L 392.14375 265.283785 \n",
       "L 392.14375 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:none;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 50.14375 227.727535 \n",
       "L 384.94375 227.727535 \n",
       "L 384.94375 10.287535 \n",
       "L 50.14375 10.287535 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 65.361932 227.727535 \n",
       "L 65.361932 119.11321 \n",
       "L 79.196643 119.11321 \n",
       "L 79.196643 87.079527 \n",
       "L 93.031353 87.079527 \n",
       "L 93.031353 57.005067 \n",
       "L 106.866064 57.005067 \n",
       "L 106.866064 35.257929 \n",
       "L 120.700775 35.257929 \n",
       "L 120.700775 29.097891 \n",
       "L 134.535486 29.097891 \n",
       "L 134.535486 34.03682 \n",
       "L 148.370196 34.03682 \n",
       "L 148.370196 42.485509 \n",
       "L 162.204907 42.485509 \n",
       "L 162.204907 53.408616 \n",
       "L 176.039618 53.408616 \n",
       "L 176.039618 63.132906 \n",
       "L 189.874329 63.132906 \n",
       "L 189.874329 72.247879 \n",
       "L 203.709039 72.247879 \n",
       "L 203.709039 85.907956 \n",
       "L 217.54375 85.907956 \n",
       "L 217.54375 102.592321 \n",
       "L 231.378461 102.592321 \n",
       "L 231.378461 117.394245 \n",
       "L 245.213171 117.394245 \n",
       "L 245.213171 129.981826 \n",
       "L 259.047882 129.981826 \n",
       "L 259.047882 144.843196 \n",
       "L 272.882593 144.843196 \n",
       "L 272.882593 162.379613 \n",
       "L 286.717304 162.379613 \n",
       "L 286.717304 176.54993 \n",
       "L 300.552014 176.54993 \n",
       "L 300.552014 187.475514 \n",
       "L 314.386725 187.475514 \n",
       "L 314.386725 200.456921 \n",
       "L 328.221436 200.456921 \n",
       "L 328.221436 210.238179 \n",
       "L 342.056147 210.238179 \n",
       "L 342.056147 211.134815 \n",
       "L 355.890857 211.134815 \n",
       "L 355.890857 211.295813 \n",
       "L 369.725568 211.295813 \n",
       "L 369.725568 227.727535 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-linejoin:miter;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 65.361932 227.727535 \n",
       "L 65.361932 116.456741 \n",
       "L 79.196643 116.456741 \n",
       "L 79.196643 87.419481 \n",
       "L 93.031353 87.419481 \n",
       "L 93.031353 57.604476 \n",
       "L 106.866064 57.604476 \n",
       "L 106.866064 35.465988 \n",
       "L 120.700775 35.465988 \n",
       "L 120.700775 27.068695 \n",
       "L 134.535486 27.068695 \n",
       "L 134.535486 35.267836 \n",
       "L 148.370196 35.267836 \n",
       "L 148.370196 42.379621 \n",
       "L 162.204907 42.379621 \n",
       "L 162.204907 54.390705 \n",
       "L 176.039618 54.390705 \n",
       "L 176.039618 61.866593 \n",
       "L 189.874329 61.866593 \n",
       "L 189.874329 71.868295 \n",
       "L 203.709039 71.868295 \n",
       "L 203.709039 86.636163 \n",
       "L 217.54375 86.636163 \n",
       "L 217.54375 102.085176 \n",
       "L 231.378461 102.085176 \n",
       "L 231.378461 118.420299 \n",
       "L 245.213171 118.420299 \n",
       "L 245.213171 130.032602 \n",
       "L 259.047882 130.032602 \n",
       "L 259.047882 144.932364 \n",
       "L 272.882593 144.932364 \n",
       "L 272.882593 162.60563 \n",
       "L 286.717304 162.60563 \n",
       "L 286.717304 177.146242 \n",
       "L 300.552014 177.146242 \n",
       "L 300.552014 188.901586 \n",
       "L 314.386725 188.901586 \n",
       "L 314.386725 198.437013 \n",
       "L 328.221436 198.437013 \n",
       "L 328.221436 206.473918 \n",
       "L 342.056147 206.473918 \n",
       "L 342.056147 211.63329 \n",
       "L 355.890857 211.63329 \n",
       "L 355.890857 216.016775 \n",
       "L 369.725568 216.016775 \n",
       "L 369.725568 227.727535 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-linejoin:miter;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L 0 3.5 \n",
       "\" id=\"mb924f533a6\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"99.948709\" xlink:href=\"#mb924f533a6\" y=\"227.727535\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(96.767459 242.325972)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2597 2516 \n",
       "Q 3050 2419 3304 2112 \n",
       "Q 3559 1806 3559 1356 \n",
       "Q 3559 666 3084 287 \n",
       "Q 2609 -91 1734 -91 \n",
       "Q 1441 -91 1130 -33 \n",
       "Q 819 25 488 141 \n",
       "L 488 750 \n",
       "Q 750 597 1062 519 \n",
       "Q 1375 441 1716 441 \n",
       "Q 2309 441 2620 675 \n",
       "Q 2931 909 2931 1356 \n",
       "Q 2931 1769 2642 2001 \n",
       "Q 2353 2234 1838 2234 \n",
       "L 1294 2234 \n",
       "L 1294 2753 \n",
       "L 1863 2753 \n",
       "Q 2328 2753 2575 2939 \n",
       "Q 2822 3125 2822 3475 \n",
       "Q 2822 3834 2567 4026 \n",
       "Q 2313 4219 1838 4219 \n",
       "Q 1578 4219 1281 4162 \n",
       "Q 984 4106 628 3988 \n",
       "L 628 4550 \n",
       "Q 988 4650 1302 4700 \n",
       "Q 1616 4750 1894 4750 \n",
       "Q 2613 4750 3031 4423 \n",
       "Q 3450 4097 3450 3541 \n",
       "Q 3450 3153 3228 2886 \n",
       "Q 3006 2619 2597 2516 \n",
       "z\n",
       "\" id=\"DejaVuSans-33\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"155.287552\" xlink:href=\"#mb924f533a6\" y=\"227.727535\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(152.106302 242.325972)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2419 4116 \n",
       "L 825 1625 \n",
       "L 2419 1625 \n",
       "L 2419 4116 \n",
       "z\n",
       "M 2253 4666 \n",
       "L 3047 4666 \n",
       "L 3047 1625 \n",
       "L 3713 1625 \n",
       "L 3713 1100 \n",
       "L 3047 1100 \n",
       "L 3047 0 \n",
       "L 2419 0 \n",
       "L 2419 1100 \n",
       "L 313 1100 \n",
       "L 313 1709 \n",
       "L 2253 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-34\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"210.626395\" xlink:href=\"#mb924f533a6\" y=\"227.727535\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(207.445145 242.325972)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 691 4666 \n",
       "L 3169 4666 \n",
       "L 3169 4134 \n",
       "L 1269 4134 \n",
       "L 1269 2991 \n",
       "Q 1406 3038 1543 3061 \n",
       "Q 1681 3084 1819 3084 \n",
       "Q 2600 3084 3056 2656 \n",
       "Q 3513 2228 3513 1497 \n",
       "Q 3513 744 3044 326 \n",
       "Q 2575 -91 1722 -91 \n",
       "Q 1428 -91 1123 -41 \n",
       "Q 819 9 494 109 \n",
       "L 494 744 \n",
       "Q 775 591 1075 516 \n",
       "Q 1375 441 1709 441 \n",
       "Q 2250 441 2565 725 \n",
       "Q 2881 1009 2881 1497 \n",
       "Q 2881 1984 2565 2268 \n",
       "Q 2250 2553 1709 2553 \n",
       "Q 1456 2553 1204 2497 \n",
       "Q 953 2441 691 2322 \n",
       "L 691 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-35\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"265.965238\" xlink:href=\"#mb924f533a6\" y=\"227.727535\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(262.783988 242.325972)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2113 2584 \n",
       "Q 1688 2584 1439 2293 \n",
       "Q 1191 2003 1191 1497 \n",
       "Q 1191 994 1439 701 \n",
       "Q 1688 409 2113 409 \n",
       "Q 2538 409 2786 701 \n",
       "Q 3034 994 3034 1497 \n",
       "Q 3034 2003 2786 2293 \n",
       "Q 2538 2584 2113 2584 \n",
       "z\n",
       "M 3366 4563 \n",
       "L 3366 3988 \n",
       "Q 3128 4100 2886 4159 \n",
       "Q 2644 4219 2406 4219 \n",
       "Q 1781 4219 1451 3797 \n",
       "Q 1122 3375 1075 2522 \n",
       "Q 1259 2794 1537 2939 \n",
       "Q 1816 3084 2150 3084 \n",
       "Q 2853 3084 3261 2657 \n",
       "Q 3669 2231 3669 1497 \n",
       "Q 3669 778 3244 343 \n",
       "Q 2819 -91 2113 -91 \n",
       "Q 1303 -91 875 529 \n",
       "Q 447 1150 447 2328 \n",
       "Q 447 3434 972 4092 \n",
       "Q 1497 4750 2381 4750 \n",
       "Q 2619 4750 2861 4703 \n",
       "Q 3103 4656 3366 4563 \n",
       "z\n",
       "\" id=\"DejaVuSans-36\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"321.304081\" xlink:href=\"#mb924f533a6\" y=\"227.727535\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(318.122831 242.325972)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 525 4666 \n",
       "L 3525 4666 \n",
       "L 3525 4397 \n",
       "L 1831 0 \n",
       "L 1172 0 \n",
       "L 2766 4134 \n",
       "L 525 4134 \n",
       "L 525 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-37\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"376.642924\" xlink:href=\"#mb924f533a6\" y=\"227.727535\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- 8 -->\n",
       "      <g transform=\"translate(373.461674 242.325972)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2034 2216 \n",
       "Q 1584 2216 1326 1975 \n",
       "Q 1069 1734 1069 1313 \n",
       "Q 1069 891 1326 650 \n",
       "Q 1584 409 2034 409 \n",
       "Q 2484 409 2743 651 \n",
       "Q 3003 894 3003 1313 \n",
       "Q 3003 1734 2745 1975 \n",
       "Q 2488 2216 2034 2216 \n",
       "z\n",
       "M 1403 2484 \n",
       "Q 997 2584 770 2862 \n",
       "Q 544 3141 544 3541 \n",
       "Q 544 4100 942 4425 \n",
       "Q 1341 4750 2034 4750 \n",
       "Q 2731 4750 3128 4425 \n",
       "Q 3525 4100 3525 3541 \n",
       "Q 3525 3141 3298 2862 \n",
       "Q 3072 2584 2669 2484 \n",
       "Q 3125 2378 3379 2068 \n",
       "Q 3634 1759 3634 1313 \n",
       "Q 3634 634 3220 271 \n",
       "Q 2806 -91 2034 -91 \n",
       "Q 1263 -91 848 271 \n",
       "Q 434 634 434 1313 \n",
       "Q 434 1759 690 2068 \n",
       "Q 947 2378 1403 2484 \n",
       "z\n",
       "M 1172 3481 \n",
       "Q 1172 3119 1398 2916 \n",
       "Q 1625 2713 2034 2713 \n",
       "Q 2441 2713 2670 2916 \n",
       "Q 2900 3119 2900 3481 \n",
       "Q 2900 3844 2670 4047 \n",
       "Q 2441 4250 2034 4250 \n",
       "Q 1625 4250 1398 4047 \n",
       "Q 1172 3844 1172 3481 \n",
       "z\n",
       "\" id=\"DejaVuSans-38\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-38\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_7\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(151.161719 256.004097)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 2188 4044 \n",
       "L 1331 1722 \n",
       "L 3047 1722 \n",
       "L 2188 4044 \n",
       "z\n",
       "M 1831 4666 \n",
       "L 2547 4666 \n",
       "L 4325 0 \n",
       "L 3669 0 \n",
       "L 3244 1197 \n",
       "L 1141 1197 \n",
       "L 716 0 \n",
       "L 50 0 \n",
       "L 1831 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-41\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-6e\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1172 4494 \n",
       "L 1172 3500 \n",
       "L 2356 3500 \n",
       "L 2356 3053 \n",
       "L 1172 3053 \n",
       "L 1172 1153 \n",
       "Q 1172 725 1289 603 \n",
       "Q 1406 481 1766 481 \n",
       "L 2356 481 \n",
       "L 2356 0 \n",
       "L 1766 0 \n",
       "Q 1100 0 847 248 \n",
       "Q 594 497 594 1153 \n",
       "L 594 3053 \n",
       "L 172 3053 \n",
       "L 172 3500 \n",
       "L 594 3500 \n",
       "L 594 4494 \n",
       "L 1172 4494 \n",
       "z\n",
       "\" id=\"DejaVuSans-74\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 603 3500 \n",
       "L 1178 3500 \n",
       "L 1178 0 \n",
       "L 603 0 \n",
       "L 603 3500 \n",
       "z\n",
       "M 603 4863 \n",
       "L 1178 4863 \n",
       "L 1178 4134 \n",
       "L 603 4134 \n",
       "L 603 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-69\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3597 1894 \n",
       "L 3597 1613 \n",
       "L 953 1613 \n",
       "Q 991 1019 1311 708 \n",
       "Q 1631 397 2203 397 \n",
       "Q 2534 397 2845 478 \n",
       "Q 3156 559 3463 722 \n",
       "L 3463 178 \n",
       "Q 3153 47 2828 -22 \n",
       "Q 2503 -91 2169 -91 \n",
       "Q 1331 -91 842 396 \n",
       "Q 353 884 353 1716 \n",
       "Q 353 2575 817 3079 \n",
       "Q 1281 3584 2069 3584 \n",
       "Q 2775 3584 3186 3129 \n",
       "Q 3597 2675 3597 1894 \n",
       "z\n",
       "M 3022 2063 \n",
       "Q 3016 2534 2758 2815 \n",
       "Q 2500 3097 2075 3097 \n",
       "Q 1594 3097 1305 2825 \n",
       "Q 1016 2553 972 2059 \n",
       "L 3022 2063 \n",
       "z\n",
       "\" id=\"DejaVuSans-65\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 544 1381 \n",
       "L 544 3500 \n",
       "L 1119 3500 \n",
       "L 1119 1403 \n",
       "Q 1119 906 1312 657 \n",
       "Q 1506 409 1894 409 \n",
       "Q 2359 409 2629 706 \n",
       "Q 2900 1003 2900 1516 \n",
       "L 2900 3500 \n",
       "L 3475 3500 \n",
       "L 3475 0 \n",
       "L 2900 0 \n",
       "L 2900 538 \n",
       "Q 2691 219 2414 64 \n",
       "Q 2138 -91 1772 -91 \n",
       "Q 1169 -91 856 284 \n",
       "Q 544 659 544 1381 \n",
       "z\n",
       "M 1991 3584 \n",
       "L 1991 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-75\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2631 2963 \n",
       "Q 2534 3019 2420 3045 \n",
       "Q 2306 3072 2169 3072 \n",
       "Q 1681 3072 1420 2755 \n",
       "Q 1159 2438 1159 1844 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1341 3275 1631 3429 \n",
       "Q 1922 3584 2338 3584 \n",
       "Q 2397 3584 2469 3576 \n",
       "Q 2541 3569 2628 3553 \n",
       "L 2631 2963 \n",
       "z\n",
       "\" id=\"DejaVuSans-72\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1959 3097 \n",
       "Q 1497 3097 1228 2736 \n",
       "Q 959 2375 959 1747 \n",
       "Q 959 1119 1226 758 \n",
       "Q 1494 397 1959 397 \n",
       "Q 2419 397 2687 759 \n",
       "Q 2956 1122 2956 1747 \n",
       "Q 2956 2369 2687 2733 \n",
       "Q 2419 3097 1959 3097 \n",
       "z\n",
       "M 1959 3584 \n",
       "Q 2709 3584 3137 3096 \n",
       "Q 3566 2609 3566 1747 \n",
       "Q 3566 888 3137 398 \n",
       "Q 2709 -91 1959 -91 \n",
       "Q 1206 -91 779 398 \n",
       "Q 353 888 353 1747 \n",
       "Q 353 2609 779 3096 \n",
       "Q 1206 3584 1959 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-6f\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"DejaVuSans-20\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 3578 4666 \n",
       "L 3578 4134 \n",
       "L 1259 4134 \n",
       "L 1259 2753 \n",
       "L 3481 2753 \n",
       "L 3481 2222 \n",
       "L 1259 2222 \n",
       "L 1259 531 \n",
       "L 3634 531 \n",
       "L 3634 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-45\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2906 1791 \n",
       "Q 2906 2416 2648 2759 \n",
       "Q 2391 3103 1925 3103 \n",
       "Q 1463 3103 1205 2759 \n",
       "Q 947 2416 947 1791 \n",
       "Q 947 1169 1205 825 \n",
       "Q 1463 481 1925 481 \n",
       "Q 2391 481 2648 825 \n",
       "Q 2906 1169 2906 1791 \n",
       "z\n",
       "M 3481 434 \n",
       "Q 3481 -459 3084 -895 \n",
       "Q 2688 -1331 1869 -1331 \n",
       "Q 1566 -1331 1297 -1286 \n",
       "Q 1028 -1241 775 -1147 \n",
       "L 775 -588 \n",
       "Q 1028 -725 1275 -790 \n",
       "Q 1522 -856 1778 -856 \n",
       "Q 2344 -856 2625 -561 \n",
       "Q 2906 -266 2906 331 \n",
       "L 2906 616 \n",
       "Q 2728 306 2450 153 \n",
       "Q 2172 0 1784 0 \n",
       "Q 1141 0 747 490 \n",
       "Q 353 981 353 1791 \n",
       "Q 353 2603 747 3093 \n",
       "Q 1141 3584 1784 3584 \n",
       "Q 2172 3584 2450 3431 \n",
       "Q 2728 3278 2906 2969 \n",
       "L 2906 3500 \n",
       "L 3481 3500 \n",
       "L 3481 434 \n",
       "z\n",
       "\" id=\"DejaVuSans-67\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2059 -325 \n",
       "Q 1816 -950 1584 -1140 \n",
       "Q 1353 -1331 966 -1331 \n",
       "L 506 -1331 \n",
       "L 506 -850 \n",
       "L 844 -850 \n",
       "Q 1081 -850 1212 -737 \n",
       "Q 1344 -625 1503 -206 \n",
       "L 1606 56 \n",
       "L 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 763 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2059 -325 \n",
       "z\n",
       "\" id=\"DejaVuSans-79\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 550 4863 \n",
       "L 1875 4863 \n",
       "L 1875 4416 \n",
       "L 1125 4416 \n",
       "L 1125 -397 \n",
       "L 1875 -397 \n",
       "L 1875 -844 \n",
       "L 550 -844 \n",
       "L 550 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5b\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 1569 4666 \n",
       "L 2759 1491 \n",
       "L 3956 4666 \n",
       "L 4897 4666 \n",
       "L 4897 0 \n",
       "L 4281 0 \n",
       "L 4281 4097 \n",
       "L 3078 897 \n",
       "L 2444 897 \n",
       "L 1241 4097 \n",
       "L 1241 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-4d\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1831 0 \n",
       "L 50 4666 \n",
       "L 709 4666 \n",
       "L 2188 738 \n",
       "L 3669 4666 \n",
       "L 4325 4666 \n",
       "L 2547 0 \n",
       "L 1831 0 \n",
       "z\n",
       "\" id=\"DejaVuSans-56\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1947 4863 \n",
       "L 1947 -844 \n",
       "L 622 -844 \n",
       "L 622 -397 \n",
       "L 1369 -397 \n",
       "L 1369 4416 \n",
       "L 622 4416 \n",
       "L 622 4863 \n",
       "L 1947 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5d\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_7\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L -3.5 0 \n",
       "\" id=\"m64bf474ce4\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#m64bf474ce4\" y=\"227.727535\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 0.00 -->\n",
       "      <g transform=\"translate(20.878125 231.526754)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2034 4250 \n",
       "Q 1547 4250 1301 3770 \n",
       "Q 1056 3291 1056 2328 \n",
       "Q 1056 1369 1301 889 \n",
       "Q 1547 409 2034 409 \n",
       "Q 2525 409 2770 889 \n",
       "Q 3016 1369 3016 2328 \n",
       "Q 3016 3291 2770 3770 \n",
       "Q 2525 4250 2034 4250 \n",
       "z\n",
       "M 2034 4750 \n",
       "Q 2819 4750 3233 4129 \n",
       "Q 3647 3509 3647 2328 \n",
       "Q 3647 1150 3233 529 \n",
       "Q 2819 -91 2034 -91 \n",
       "Q 1250 -91 836 529 \n",
       "Q 422 1150 422 2328 \n",
       "Q 422 3509 836 4129 \n",
       "Q 1250 4750 2034 4750 \n",
       "z\n",
       "\" id=\"DejaVuSans-30\" transform=\"scale(0.015625)\"/>\n",
       "        <path d=\"M 684 794 \n",
       "L 1344 794 \n",
       "L 1344 0 \n",
       "L 684 0 \n",
       "L 684 794 \n",
       "z\n",
       "\" id=\"DejaVuSans-2e\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_8\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#m64bf474ce4\" y=\"196.766347\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- 0.05 -->\n",
       "      <g transform=\"translate(20.878125 200.565566)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_9\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#m64bf474ce4\" y=\"165.805159\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- 0.10 -->\n",
       "      <g transform=\"translate(20.878125 169.604378)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 794 531 \n",
       "L 1825 531 \n",
       "L 1825 4091 \n",
       "L 703 3866 \n",
       "L 703 4441 \n",
       "L 1819 4666 \n",
       "L 2450 4666 \n",
       "L 2450 531 \n",
       "L 3481 531 \n",
       "L 3481 0 \n",
       "L 794 0 \n",
       "L 794 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-31\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_10\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#m64bf474ce4\" y=\"134.843971\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- 0.15 -->\n",
       "      <g transform=\"translate(20.878125 138.64319)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_11\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#m64bf474ce4\" y=\"103.882783\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- 0.20 -->\n",
       "      <g transform=\"translate(20.878125 107.682002)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 1228 531 \n",
       "L 3431 531 \n",
       "L 3431 0 \n",
       "L 469 0 \n",
       "L 469 531 \n",
       "Q 828 903 1448 1529 \n",
       "Q 2069 2156 2228 2338 \n",
       "Q 2531 2678 2651 2914 \n",
       "Q 2772 3150 2772 3378 \n",
       "Q 2772 3750 2511 3984 \n",
       "Q 2250 4219 1831 4219 \n",
       "Q 1534 4219 1204 4116 \n",
       "Q 875 4013 500 3803 \n",
       "L 500 4441 \n",
       "Q 881 4594 1212 4672 \n",
       "Q 1544 4750 1819 4750 \n",
       "Q 2544 4750 2975 4387 \n",
       "Q 3406 4025 3406 3419 \n",
       "Q 3406 3131 3298 2873 \n",
       "Q 3191 2616 2906 2266 \n",
       "Q 2828 2175 2409 1742 \n",
       "Q 1991 1309 1228 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-32\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-32\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_12\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#m64bf474ce4\" y=\"72.921595\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- 0.25 -->\n",
       "      <g transform=\"translate(20.878125 76.720814)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-32\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_7\">\n",
       "     <g id=\"line2d_13\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#m64bf474ce4\" y=\"41.960407\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_14\">\n",
       "      <!-- 0.30 -->\n",
       "      <g transform=\"translate(20.878125 45.759626)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-33\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_8\">\n",
       "     <g id=\"line2d_14\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#m64bf474ce4\" y=\"10.999219\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_15\">\n",
       "      <!-- 0.35 -->\n",
       "      <g transform=\"translate(20.878125 14.798437)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-33\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_16\">\n",
       "     <!-- Counts/bin (arb) -->\n",
       "     <g transform=\"translate(14.798438 159.661441)rotate(-90)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 4122 4306 \n",
       "L 4122 3641 \n",
       "Q 3803 3938 3442 4084 \n",
       "Q 3081 4231 2675 4231 \n",
       "Q 1875 4231 1450 3742 \n",
       "Q 1025 3253 1025 2328 \n",
       "Q 1025 1406 1450 917 \n",
       "Q 1875 428 2675 428 \n",
       "Q 3081 428 3442 575 \n",
       "Q 3803 722 4122 1019 \n",
       "L 4122 359 \n",
       "Q 3791 134 3420 21 \n",
       "Q 3050 -91 2638 -91 \n",
       "Q 1578 -91 968 557 \n",
       "Q 359 1206 359 2328 \n",
       "Q 359 3453 968 4101 \n",
       "Q 1578 4750 2638 4750 \n",
       "Q 3056 4750 3426 4639 \n",
       "Q 3797 4528 4122 4306 \n",
       "z\n",
       "\" id=\"DejaVuSans-43\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2834 3397 \n",
       "L 2834 2853 \n",
       "Q 2591 2978 2328 3040 \n",
       "Q 2066 3103 1784 3103 \n",
       "Q 1356 3103 1142 2972 \n",
       "Q 928 2841 928 2578 \n",
       "Q 928 2378 1081 2264 \n",
       "Q 1234 2150 1697 2047 \n",
       "L 1894 2003 \n",
       "Q 2506 1872 2764 1633 \n",
       "Q 3022 1394 3022 966 \n",
       "Q 3022 478 2636 193 \n",
       "Q 2250 -91 1575 -91 \n",
       "Q 1294 -91 989 -36 \n",
       "Q 684 19 347 128 \n",
       "L 347 722 \n",
       "Q 666 556 975 473 \n",
       "Q 1284 391 1588 391 \n",
       "Q 1994 391 2212 530 \n",
       "Q 2431 669 2431 922 \n",
       "Q 2431 1156 2273 1281 \n",
       "Q 2116 1406 1581 1522 \n",
       "L 1381 1569 \n",
       "Q 847 1681 609 1914 \n",
       "Q 372 2147 372 2553 \n",
       "Q 372 3047 722 3315 \n",
       "Q 1072 3584 1716 3584 \n",
       "Q 2034 3584 2315 3537 \n",
       "Q 2597 3491 2834 3397 \n",
       "z\n",
       "\" id=\"DejaVuSans-73\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1625 4666 \n",
       "L 2156 4666 \n",
       "L 531 -594 \n",
       "L 0 -594 \n",
       "L 1625 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-2f\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3116 1747 \n",
       "Q 3116 2381 2855 2742 \n",
       "Q 2594 3103 2138 3103 \n",
       "Q 1681 3103 1420 2742 \n",
       "Q 1159 2381 1159 1747 \n",
       "Q 1159 1113 1420 752 \n",
       "Q 1681 391 2138 391 \n",
       "Q 2594 391 2855 752 \n",
       "Q 3116 1113 3116 1747 \n",
       "z\n",
       "M 1159 2969 \n",
       "Q 1341 3281 1617 3432 \n",
       "Q 1894 3584 2278 3584 \n",
       "Q 2916 3584 3314 3078 \n",
       "Q 3713 2572 3713 1747 \n",
       "Q 3713 922 3314 415 \n",
       "Q 2916 -91 2278 -91 \n",
       "Q 1894 -91 1617 61 \n",
       "Q 1341 213 1159 525 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 2969 \n",
       "z\n",
       "\" id=\"DejaVuSans-62\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1984 4856 \n",
       "Q 1566 4138 1362 3434 \n",
       "Q 1159 2731 1159 2009 \n",
       "Q 1159 1288 1364 580 \n",
       "Q 1569 -128 1984 -844 \n",
       "L 1484 -844 \n",
       "Q 1016 -109 783 600 \n",
       "Q 550 1309 550 2009 \n",
       "Q 550 2706 781 3412 \n",
       "Q 1013 4119 1484 4856 \n",
       "L 1984 4856 \n",
       "z\n",
       "\" id=\"DejaVuSans-28\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2194 1759 \n",
       "Q 1497 1759 1228 1600 \n",
       "Q 959 1441 959 1056 \n",
       "Q 959 750 1161 570 \n",
       "Q 1363 391 1709 391 \n",
       "Q 2188 391 2477 730 \n",
       "Q 2766 1069 2766 1631 \n",
       "L 2766 1759 \n",
       "L 2194 1759 \n",
       "z\n",
       "M 3341 1997 \n",
       "L 3341 0 \n",
       "L 2766 0 \n",
       "L 2766 531 \n",
       "Q 2569 213 2275 61 \n",
       "Q 1981 -91 1556 -91 \n",
       "Q 1019 -91 701 211 \n",
       "Q 384 513 384 1019 \n",
       "Q 384 1609 779 1909 \n",
       "Q 1175 2209 1959 2209 \n",
       "L 2766 2209 \n",
       "L 2766 2266 \n",
       "Q 2766 2663 2505 2880 \n",
       "Q 2244 3097 1772 3097 \n",
       "Q 1472 3097 1187 3025 \n",
       "Q 903 2953 641 2809 \n",
       "L 641 3341 \n",
       "Q 956 3463 1253 3523 \n",
       "Q 1550 3584 1831 3584 \n",
       "Q 2591 3584 2966 3190 \n",
       "Q 3341 2797 3341 1997 \n",
       "z\n",
       "\" id=\"DejaVuSans-61\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 513 4856 \n",
       "L 1013 4856 \n",
       "Q 1481 4119 1714 3412 \n",
       "Q 1947 2706 1947 2009 \n",
       "Q 1947 1309 1714 600 \n",
       "Q 1481 -109 1013 -844 \n",
       "L 513 -844 \n",
       "Q 928 -128 1133 580 \n",
       "Q 1338 1288 1338 2009 \n",
       "Q 1338 2731 1133 3434 \n",
       "Q 928 4138 513 4856 \n",
       "z\n",
       "\" id=\"DejaVuSans-29\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-43\"/>\n",
       "      <use x=\"69.824219\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"131.005859\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"194.384766\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"257.763672\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"296.972656\" xlink:href=\"#DejaVuSans-73\"/>\n",
       "      <use x=\"349.072266\" xlink:href=\"#DejaVuSans-2f\"/>\n",
       "      <use x=\"382.763672\" xlink:href=\"#DejaVuSans-62\"/>\n",
       "      <use x=\"446.240234\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"474.023438\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"537.402344\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"569.189453\" xlink:href=\"#DejaVuSans-28\"/>\n",
       "      <use x=\"608.203125\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "      <use x=\"669.482422\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"710.595703\" xlink:href=\"#DejaVuSans-62\"/>\n",
       "      <use x=\"774.072266\" xlink:href=\"#DejaVuSans-29\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_1\">\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 72.279287 124.343895 \n",
       "L 72.279287 113.882526 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 86.113998 91.895756 \n",
       "L 86.113998 82.263298 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 99.948709 61.982093 \n",
       "L 99.948709 52.028042 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 113.783419 40.351393 \n",
       "L 113.783419 30.164464 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 127.61813 33.733638 \n",
       "L 127.61813 24.462144 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 141.452841 38.473916 \n",
       "L 141.452841 29.599724 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 155.287552 46.616377 \n",
       "L 155.287552 38.35464 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 169.122262 57.505005 \n",
       "L 169.122262 49.312227 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 182.956973 67.228576 \n",
       "L 182.956973 59.037235 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 196.791684 76.260591 \n",
       "L 196.791684 68.235168 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 210.626395 90.152102 \n",
       "L 210.626395 81.663809 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 224.461105 106.85712 \n",
       "L 224.461105 98.327521 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 238.295816 121.956475 \n",
       "L 238.295816 112.832015 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 252.130527 134.532635 \n",
       "L 252.130527 125.431017 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 265.965238 149.032719 \n",
       "L 265.965238 140.653673 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 279.799948 166.538454 \n",
       "L 279.799948 158.220772 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 293.634659 180.280986 \n",
       "L 293.634659 172.818873 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 307.46937 191.286904 \n",
       "L 307.46937 183.664123 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 321.304081 204.028528 \n",
       "L 321.304081 196.885313 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 335.138791 214.013623 \n",
       "L 335.138791 206.462735 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 348.973502 214.993049 \n",
       "L 348.973502 207.276581 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 362.808213 215.225957 \n",
       "L 362.808213 207.36567 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_2\">\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 72.279287 121.474537 \n",
       "L 72.279287 111.438944 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 86.113998 92.760894 \n",
       "L 86.113998 82.078068 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 99.948709 63.575079 \n",
       "L 99.948709 51.633873 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 113.783419 42.202091 \n",
       "L 113.783419 28.729885 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 127.61813 33.495568 \n",
       "L 127.61813 20.641821 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 141.452841 41.402975 \n",
       "L 141.452841 29.132697 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 155.287552 48.233678 \n",
       "L 155.287552 36.525564 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 169.122262 59.917556 \n",
       "L 169.122262 48.863853 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 182.956973 67.003762 \n",
       "L 182.956973 56.729424 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 196.791684 76.645014 \n",
       "L 196.791684 67.091576 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 210.626395 91.139649 \n",
       "L 210.626395 82.132676 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 224.461105 106.458147 \n",
       "L 224.461105 97.712205 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 238.295816 122.561869 \n",
       "L 238.295816 114.278729 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 252.130527 133.884153 \n",
       "L 252.130527 126.181052 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 265.965238 148.280893 \n",
       "L 265.965238 141.583836 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 279.799948 165.416729 \n",
       "L 279.799948 159.79453 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 293.634659 179.563798 \n",
       "L 293.634659 174.728686 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 307.46937 190.983223 \n",
       "L 307.46937 186.819949 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 321.304081 200.271051 \n",
       "L 321.304081 196.602975 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 335.138791 208.108977 \n",
       "L 335.138791 204.838858 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 348.973502 213.104363 \n",
       "L 348.973502 210.162217 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pec7c9df5d9)\" d=\"M 362.808213 217.221373 \n",
       "L 362.808213 214.812177 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_15\"/>\n",
       "   <g id=\"line2d_16\"/>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 50.14375 227.727535 \n",
       "L 50.14375 10.287535 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 384.94375 227.727535 \n",
       "L 384.94375 10.287535 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_7\">\n",
       "    <path d=\"M 50.14375 227.727535 \n",
       "L 384.94375 227.727535 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_8\">\n",
       "    <path d=\"M 50.14375 10.287535 \n",
       "L 384.94375 10.287535 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"legend_1\">\n",
       "    <g id=\"patch_9\">\n",
       "     <path d=\"M 286.68125 47.643785 \n",
       "L 377.94375 47.643785 \n",
       "Q 379.94375 47.643785 379.94375 45.643785 \n",
       "L 379.94375 17.287535 \n",
       "Q 379.94375 15.287535 377.94375 15.287535 \n",
       "L 286.68125 15.287535 \n",
       "Q 284.68125 15.287535 284.68125 17.287535 \n",
       "L 284.68125 45.643785 \n",
       "Q 284.68125 47.643785 286.68125 47.643785 \n",
       "z\n",
       "\" style=\"fill:#ffffff;opacity:0.8;stroke:#cccccc;stroke-linejoin:miter;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_17\">\n",
       "     <path d=\"M 288.68125 23.385972 \n",
       "L 308.68125 23.385972 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-linecap:square;\"/>\n",
       "    </g>\n",
       "    <g id=\"text_17\">\n",
       "     <!-- Wiener SVD -->\n",
       "     <g transform=\"translate(316.68125 26.885972)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 213 4666 \n",
       "L 850 4666 \n",
       "L 1831 722 \n",
       "L 2809 4666 \n",
       "L 3519 4666 \n",
       "L 4500 722 \n",
       "L 5478 4666 \n",
       "L 6119 4666 \n",
       "L 4947 0 \n",
       "L 4153 0 \n",
       "L 3169 4050 \n",
       "L 2175 0 \n",
       "L 1381 0 \n",
       "L 213 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-57\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3425 4513 \n",
       "L 3425 3897 \n",
       "Q 3066 4069 2747 4153 \n",
       "Q 2428 4238 2131 4238 \n",
       "Q 1616 4238 1336 4038 \n",
       "Q 1056 3838 1056 3469 \n",
       "Q 1056 3159 1242 3001 \n",
       "Q 1428 2844 1947 2747 \n",
       "L 2328 2669 \n",
       "Q 3034 2534 3370 2195 \n",
       "Q 3706 1856 3706 1288 \n",
       "Q 3706 609 3251 259 \n",
       "Q 2797 -91 1919 -91 \n",
       "Q 1588 -91 1214 -16 \n",
       "Q 841 59 441 206 \n",
       "L 441 856 \n",
       "Q 825 641 1194 531 \n",
       "Q 1563 422 1919 422 \n",
       "Q 2459 422 2753 634 \n",
       "Q 3047 847 3047 1241 \n",
       "Q 3047 1584 2836 1778 \n",
       "Q 2625 1972 2144 2069 \n",
       "L 1759 2144 \n",
       "Q 1053 2284 737 2584 \n",
       "Q 422 2884 422 3419 \n",
       "Q 422 4038 858 4394 \n",
       "Q 1294 4750 2059 4750 \n",
       "Q 2388 4750 2728 4690 \n",
       "Q 3069 4631 3425 4513 \n",
       "z\n",
       "\" id=\"DejaVuSans-53\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1259 4147 \n",
       "L 1259 519 \n",
       "L 2022 519 \n",
       "Q 2988 519 3436 956 \n",
       "Q 3884 1394 3884 2338 \n",
       "Q 3884 3275 3436 3711 \n",
       "Q 2988 4147 2022 4147 \n",
       "L 1259 4147 \n",
       "z\n",
       "M 628 4666 \n",
       "L 1925 4666 \n",
       "Q 3281 4666 3915 4102 \n",
       "Q 4550 3538 4550 2338 \n",
       "Q 4550 1131 3912 565 \n",
       "Q 3275 0 1925 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-44\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-57\"/>\n",
       "      <use x=\"96.626953\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"124.410156\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"185.933594\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"249.3125\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"310.835938\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"351.949219\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"383.736328\" xlink:href=\"#DejaVuSans-53\"/>\n",
       "      <use x=\"447.212891\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"515.621094\" xlink:href=\"#DejaVuSans-44\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_18\">\n",
       "     <path d=\"M 288.68125 38.064097 \n",
       "L 308.68125 38.064097 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-linecap:square;\"/>\n",
       "    </g>\n",
       "    <g id=\"text_18\">\n",
       "     <!-- Tikhonov -->\n",
       "     <g transform=\"translate(316.68125 41.564097)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M -19 4666 \n",
       "L 3928 4666 \n",
       "L 3928 4134 \n",
       "L 2272 4134 \n",
       "L 2272 0 \n",
       "L 1638 0 \n",
       "L 1638 4134 \n",
       "L -19 4134 \n",
       "L -19 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-54\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 1991 \n",
       "L 2875 3500 \n",
       "L 3609 3500 \n",
       "L 1753 1863 \n",
       "L 3688 0 \n",
       "L 2938 0 \n",
       "L 1159 1709 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-6b\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-68\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 563 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2284 0 \n",
       "L 1503 0 \n",
       "L 191 3500 \n",
       "z\n",
       "\" id=\"DejaVuSans-76\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-54\"/>\n",
       "      <use x=\"57.958984\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"85.742188\" xlink:href=\"#DejaVuSans-6b\"/>\n",
       "      <use x=\"143.652344\" xlink:href=\"#DejaVuSans-68\"/>\n",
       "      <use x=\"207.03125\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"268.212891\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"331.591797\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"392.773438\" xlink:href=\"#DejaVuSans-76\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"pec7c9df5d9\">\n",
       "   <rect height=\"217.44\" width=\"334.8\" x=\"50.14375\" y=\"10.287535\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.stairs(spectrum_wsvd, bin_edges, label='Wiener SVD', color='C0')\n",
    "plt.errorbar(bin_centers, spectrum_wsvd, yerr=np.sqrt(np.diagonal(covmat_wsvd)),\n",
    "             linestyle='None', marker='None', color='C0')\n",
    "\n",
    "\n",
    "plt.stairs(spectrum_t, bin_edges, label='Tikhonov', color='C1')\n",
    "plt.errorbar(bin_centers, spectrum_t, yerr=np.sqrt(np.diagonal(covmat_t)), \n",
    "             linestyle='None', marker='None', color='C1')\n",
    "\n",
    "\n",
    "plt.xlabel('Antineutrino Energy [MeV]')\n",
    "plt.ylabel('Counts/bin (arb)');\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "4c02cfe4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.25, 1.75)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg height=\"262.19625pt\" version=\"1.1\" viewBox=\"0 0 388.9625 262.19625\" width=\"388.9625pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <metadata>\n",
       "  <rdf:RDF xmlns:cc=\"http://creativecommons.org/ns#\" xmlns:dc=\"http://purl.org/dc/elements/1.1/\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\">\n",
       "   <cc:Work>\n",
       "    <dc:type rdf:resource=\"http://purl.org/dc/dcmitype/StillImage\"/>\n",
       "    <dc:date>2021-07-01T13:56:16.141911</dc:date>\n",
       "    <dc:format>image/svg+xml</dc:format>\n",
       "    <dc:creator>\n",
       "     <cc:Agent>\n",
       "      <dc:title>Matplotlib v3.4.1, https://matplotlib.org/</dc:title>\n",
       "     </cc:Agent>\n",
       "    </dc:creator>\n",
       "   </cc:Work>\n",
       "  </rdf:RDF>\n",
       " </metadata>\n",
       " <defs>\n",
       "  <style type=\"text/css\">*{stroke-linecap:butt;stroke-linejoin:round;}</style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 262.19625 \n",
       "L 388.9625 262.19625 \n",
       "L 388.9625 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:none;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 43.78125 224.64 \n",
       "L 378.58125 224.64 \n",
       "L 378.58125 7.2 \n",
       "L 43.78125 7.2 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L 0 3.5 \n",
       "\" id=\"m19b1681b23\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"43.78125\" xlink:href=\"#m19b1681b23\" y=\"224.64\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 2 -->\n",
       "      <g transform=\"translate(40.6 239.238437)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 1228 531 \n",
       "L 3431 531 \n",
       "L 3431 0 \n",
       "L 469 0 \n",
       "L 469 531 \n",
       "Q 828 903 1448 1529 \n",
       "Q 2069 2156 2228 2338 \n",
       "Q 2531 2678 2651 2914 \n",
       "Q 2772 3150 2772 3378 \n",
       "Q 2772 3750 2511 3984 \n",
       "Q 2250 4219 1831 4219 \n",
       "Q 1534 4219 1204 4116 \n",
       "Q 875 4013 500 3803 \n",
       "L 500 4441 \n",
       "Q 881 4594 1212 4672 \n",
       "Q 1544 4750 1819 4750 \n",
       "Q 2544 4750 2975 4387 \n",
       "Q 3406 4025 3406 3419 \n",
       "Q 3406 3131 3298 2873 \n",
       "Q 3191 2616 2906 2266 \n",
       "Q 2828 2175 2409 1742 \n",
       "Q 1991 1309 1228 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-32\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"99.58125\" xlink:href=\"#m19b1681b23\" y=\"224.64\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(96.4 239.238437)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2597 2516 \n",
       "Q 3050 2419 3304 2112 \n",
       "Q 3559 1806 3559 1356 \n",
       "Q 3559 666 3084 287 \n",
       "Q 2609 -91 1734 -91 \n",
       "Q 1441 -91 1130 -33 \n",
       "Q 819 25 488 141 \n",
       "L 488 750 \n",
       "Q 750 597 1062 519 \n",
       "Q 1375 441 1716 441 \n",
       "Q 2309 441 2620 675 \n",
       "Q 2931 909 2931 1356 \n",
       "Q 2931 1769 2642 2001 \n",
       "Q 2353 2234 1838 2234 \n",
       "L 1294 2234 \n",
       "L 1294 2753 \n",
       "L 1863 2753 \n",
       "Q 2328 2753 2575 2939 \n",
       "Q 2822 3125 2822 3475 \n",
       "Q 2822 3834 2567 4026 \n",
       "Q 2313 4219 1838 4219 \n",
       "Q 1578 4219 1281 4162 \n",
       "Q 984 4106 628 3988 \n",
       "L 628 4550 \n",
       "Q 988 4650 1302 4700 \n",
       "Q 1616 4750 1894 4750 \n",
       "Q 2613 4750 3031 4423 \n",
       "Q 3450 4097 3450 3541 \n",
       "Q 3450 3153 3228 2886 \n",
       "Q 3006 2619 2597 2516 \n",
       "z\n",
       "\" id=\"DejaVuSans-33\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"155.38125\" xlink:href=\"#m19b1681b23\" y=\"224.64\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(152.2 239.238437)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2419 4116 \n",
       "L 825 1625 \n",
       "L 2419 1625 \n",
       "L 2419 4116 \n",
       "z\n",
       "M 2253 4666 \n",
       "L 3047 4666 \n",
       "L 3047 1625 \n",
       "L 3713 1625 \n",
       "L 3713 1100 \n",
       "L 3047 1100 \n",
       "L 3047 0 \n",
       "L 2419 0 \n",
       "L 2419 1100 \n",
       "L 313 1100 \n",
       "L 313 1709 \n",
       "L 2253 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-34\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"211.18125\" xlink:href=\"#m19b1681b23\" y=\"224.64\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(208 239.238437)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 691 4666 \n",
       "L 3169 4666 \n",
       "L 3169 4134 \n",
       "L 1269 4134 \n",
       "L 1269 2991 \n",
       "Q 1406 3038 1543 3061 \n",
       "Q 1681 3084 1819 3084 \n",
       "Q 2600 3084 3056 2656 \n",
       "Q 3513 2228 3513 1497 \n",
       "Q 3513 744 3044 326 \n",
       "Q 2575 -91 1722 -91 \n",
       "Q 1428 -91 1123 -41 \n",
       "Q 819 9 494 109 \n",
       "L 494 744 \n",
       "Q 775 591 1075 516 \n",
       "Q 1375 441 1709 441 \n",
       "Q 2250 441 2565 725 \n",
       "Q 2881 1009 2881 1497 \n",
       "Q 2881 1984 2565 2268 \n",
       "Q 2250 2553 1709 2553 \n",
       "Q 1456 2553 1204 2497 \n",
       "Q 953 2441 691 2322 \n",
       "L 691 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-35\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"266.98125\" xlink:href=\"#m19b1681b23\" y=\"224.64\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(263.8 239.238437)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2113 2584 \n",
       "Q 1688 2584 1439 2293 \n",
       "Q 1191 2003 1191 1497 \n",
       "Q 1191 994 1439 701 \n",
       "Q 1688 409 2113 409 \n",
       "Q 2538 409 2786 701 \n",
       "Q 3034 994 3034 1497 \n",
       "Q 3034 2003 2786 2293 \n",
       "Q 2538 2584 2113 2584 \n",
       "z\n",
       "M 3366 4563 \n",
       "L 3366 3988 \n",
       "Q 3128 4100 2886 4159 \n",
       "Q 2644 4219 2406 4219 \n",
       "Q 1781 4219 1451 3797 \n",
       "Q 1122 3375 1075 2522 \n",
       "Q 1259 2794 1537 2939 \n",
       "Q 1816 3084 2150 3084 \n",
       "Q 2853 3084 3261 2657 \n",
       "Q 3669 2231 3669 1497 \n",
       "Q 3669 778 3244 343 \n",
       "Q 2819 -91 2113 -91 \n",
       "Q 1303 -91 875 529 \n",
       "Q 447 1150 447 2328 \n",
       "Q 447 3434 972 4092 \n",
       "Q 1497 4750 2381 4750 \n",
       "Q 2619 4750 2861 4703 \n",
       "Q 3103 4656 3366 4563 \n",
       "z\n",
       "\" id=\"DejaVuSans-36\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"322.78125\" xlink:href=\"#m19b1681b23\" y=\"224.64\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(319.6 239.238437)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 525 4666 \n",
       "L 3525 4666 \n",
       "L 3525 4397 \n",
       "L 1831 0 \n",
       "L 1172 0 \n",
       "L 2766 4134 \n",
       "L 525 4134 \n",
       "L 525 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-37\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_7\">\n",
       "     <g id=\"line2d_7\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"378.58125\" xlink:href=\"#m19b1681b23\" y=\"224.64\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_7\">\n",
       "      <!-- 8 -->\n",
       "      <g transform=\"translate(375.4 239.238437)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2034 2216 \n",
       "Q 1584 2216 1326 1975 \n",
       "Q 1069 1734 1069 1313 \n",
       "Q 1069 891 1326 650 \n",
       "Q 1584 409 2034 409 \n",
       "Q 2484 409 2743 651 \n",
       "Q 3003 894 3003 1313 \n",
       "Q 3003 1734 2745 1975 \n",
       "Q 2488 2216 2034 2216 \n",
       "z\n",
       "M 1403 2484 \n",
       "Q 997 2584 770 2862 \n",
       "Q 544 3141 544 3541 \n",
       "Q 544 4100 942 4425 \n",
       "Q 1341 4750 2034 4750 \n",
       "Q 2731 4750 3128 4425 \n",
       "Q 3525 4100 3525 3541 \n",
       "Q 3525 3141 3298 2862 \n",
       "Q 3072 2584 2669 2484 \n",
       "Q 3125 2378 3379 2068 \n",
       "Q 3634 1759 3634 1313 \n",
       "Q 3634 634 3220 271 \n",
       "Q 2806 -91 2034 -91 \n",
       "Q 1263 -91 848 271 \n",
       "Q 434 634 434 1313 \n",
       "Q 434 1759 690 2068 \n",
       "Q 947 2378 1403 2484 \n",
       "z\n",
       "M 1172 3481 \n",
       "Q 1172 3119 1398 2916 \n",
       "Q 1625 2713 2034 2713 \n",
       "Q 2441 2713 2670 2916 \n",
       "Q 2900 3119 2900 3481 \n",
       "Q 2900 3844 2670 4047 \n",
       "Q 2441 4250 2034 4250 \n",
       "Q 1625 4250 1398 4047 \n",
       "Q 1172 3844 1172 3481 \n",
       "z\n",
       "\" id=\"DejaVuSans-38\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-38\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_8\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(144.799219 252.916562)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 2188 4044 \n",
       "L 1331 1722 \n",
       "L 3047 1722 \n",
       "L 2188 4044 \n",
       "z\n",
       "M 1831 4666 \n",
       "L 2547 4666 \n",
       "L 4325 0 \n",
       "L 3669 0 \n",
       "L 3244 1197 \n",
       "L 1141 1197 \n",
       "L 716 0 \n",
       "L 50 0 \n",
       "L 1831 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-41\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-6e\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1172 4494 \n",
       "L 1172 3500 \n",
       "L 2356 3500 \n",
       "L 2356 3053 \n",
       "L 1172 3053 \n",
       "L 1172 1153 \n",
       "Q 1172 725 1289 603 \n",
       "Q 1406 481 1766 481 \n",
       "L 2356 481 \n",
       "L 2356 0 \n",
       "L 1766 0 \n",
       "Q 1100 0 847 248 \n",
       "Q 594 497 594 1153 \n",
       "L 594 3053 \n",
       "L 172 3053 \n",
       "L 172 3500 \n",
       "L 594 3500 \n",
       "L 594 4494 \n",
       "L 1172 4494 \n",
       "z\n",
       "\" id=\"DejaVuSans-74\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 603 3500 \n",
       "L 1178 3500 \n",
       "L 1178 0 \n",
       "L 603 0 \n",
       "L 603 3500 \n",
       "z\n",
       "M 603 4863 \n",
       "L 1178 4863 \n",
       "L 1178 4134 \n",
       "L 603 4134 \n",
       "L 603 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-69\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3597 1894 \n",
       "L 3597 1613 \n",
       "L 953 1613 \n",
       "Q 991 1019 1311 708 \n",
       "Q 1631 397 2203 397 \n",
       "Q 2534 397 2845 478 \n",
       "Q 3156 559 3463 722 \n",
       "L 3463 178 \n",
       "Q 3153 47 2828 -22 \n",
       "Q 2503 -91 2169 -91 \n",
       "Q 1331 -91 842 396 \n",
       "Q 353 884 353 1716 \n",
       "Q 353 2575 817 3079 \n",
       "Q 1281 3584 2069 3584 \n",
       "Q 2775 3584 3186 3129 \n",
       "Q 3597 2675 3597 1894 \n",
       "z\n",
       "M 3022 2063 \n",
       "Q 3016 2534 2758 2815 \n",
       "Q 2500 3097 2075 3097 \n",
       "Q 1594 3097 1305 2825 \n",
       "Q 1016 2553 972 2059 \n",
       "L 3022 2063 \n",
       "z\n",
       "\" id=\"DejaVuSans-65\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 544 1381 \n",
       "L 544 3500 \n",
       "L 1119 3500 \n",
       "L 1119 1403 \n",
       "Q 1119 906 1312 657 \n",
       "Q 1506 409 1894 409 \n",
       "Q 2359 409 2629 706 \n",
       "Q 2900 1003 2900 1516 \n",
       "L 2900 3500 \n",
       "L 3475 3500 \n",
       "L 3475 0 \n",
       "L 2900 0 \n",
       "L 2900 538 \n",
       "Q 2691 219 2414 64 \n",
       "Q 2138 -91 1772 -91 \n",
       "Q 1169 -91 856 284 \n",
       "Q 544 659 544 1381 \n",
       "z\n",
       "M 1991 3584 \n",
       "L 1991 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-75\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2631 2963 \n",
       "Q 2534 3019 2420 3045 \n",
       "Q 2306 3072 2169 3072 \n",
       "Q 1681 3072 1420 2755 \n",
       "Q 1159 2438 1159 1844 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1341 3275 1631 3429 \n",
       "Q 1922 3584 2338 3584 \n",
       "Q 2397 3584 2469 3576 \n",
       "Q 2541 3569 2628 3553 \n",
       "L 2631 2963 \n",
       "z\n",
       "\" id=\"DejaVuSans-72\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1959 3097 \n",
       "Q 1497 3097 1228 2736 \n",
       "Q 959 2375 959 1747 \n",
       "Q 959 1119 1226 758 \n",
       "Q 1494 397 1959 397 \n",
       "Q 2419 397 2687 759 \n",
       "Q 2956 1122 2956 1747 \n",
       "Q 2956 2369 2687 2733 \n",
       "Q 2419 3097 1959 3097 \n",
       "z\n",
       "M 1959 3584 \n",
       "Q 2709 3584 3137 3096 \n",
       "Q 3566 2609 3566 1747 \n",
       "Q 3566 888 3137 398 \n",
       "Q 2709 -91 1959 -91 \n",
       "Q 1206 -91 779 398 \n",
       "Q 353 888 353 1747 \n",
       "Q 353 2609 779 3096 \n",
       "Q 1206 3584 1959 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-6f\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"DejaVuSans-20\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 3578 4666 \n",
       "L 3578 4134 \n",
       "L 1259 4134 \n",
       "L 1259 2753 \n",
       "L 3481 2753 \n",
       "L 3481 2222 \n",
       "L 1259 2222 \n",
       "L 1259 531 \n",
       "L 3634 531 \n",
       "L 3634 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-45\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2906 1791 \n",
       "Q 2906 2416 2648 2759 \n",
       "Q 2391 3103 1925 3103 \n",
       "Q 1463 3103 1205 2759 \n",
       "Q 947 2416 947 1791 \n",
       "Q 947 1169 1205 825 \n",
       "Q 1463 481 1925 481 \n",
       "Q 2391 481 2648 825 \n",
       "Q 2906 1169 2906 1791 \n",
       "z\n",
       "M 3481 434 \n",
       "Q 3481 -459 3084 -895 \n",
       "Q 2688 -1331 1869 -1331 \n",
       "Q 1566 -1331 1297 -1286 \n",
       "Q 1028 -1241 775 -1147 \n",
       "L 775 -588 \n",
       "Q 1028 -725 1275 -790 \n",
       "Q 1522 -856 1778 -856 \n",
       "Q 2344 -856 2625 -561 \n",
       "Q 2906 -266 2906 331 \n",
       "L 2906 616 \n",
       "Q 2728 306 2450 153 \n",
       "Q 2172 0 1784 0 \n",
       "Q 1141 0 747 490 \n",
       "Q 353 981 353 1791 \n",
       "Q 353 2603 747 3093 \n",
       "Q 1141 3584 1784 3584 \n",
       "Q 2172 3584 2450 3431 \n",
       "Q 2728 3278 2906 2969 \n",
       "L 2906 3500 \n",
       "L 3481 3500 \n",
       "L 3481 434 \n",
       "z\n",
       "\" id=\"DejaVuSans-67\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2059 -325 \n",
       "Q 1816 -950 1584 -1140 \n",
       "Q 1353 -1331 966 -1331 \n",
       "L 506 -1331 \n",
       "L 506 -850 \n",
       "L 844 -850 \n",
       "Q 1081 -850 1212 -737 \n",
       "Q 1344 -625 1503 -206 \n",
       "L 1606 56 \n",
       "L 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 763 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2059 -325 \n",
       "z\n",
       "\" id=\"DejaVuSans-79\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 550 4863 \n",
       "L 1875 4863 \n",
       "L 1875 4416 \n",
       "L 1125 4416 \n",
       "L 1125 -397 \n",
       "L 1875 -397 \n",
       "L 1875 -844 \n",
       "L 550 -844 \n",
       "L 550 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5b\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 1569 4666 \n",
       "L 2759 1491 \n",
       "L 3956 4666 \n",
       "L 4897 4666 \n",
       "L 4897 0 \n",
       "L 4281 0 \n",
       "L 4281 4097 \n",
       "L 3078 897 \n",
       "L 2444 897 \n",
       "L 1241 4097 \n",
       "L 1241 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-4d\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1831 0 \n",
       "L 50 4666 \n",
       "L 709 4666 \n",
       "L 2188 738 \n",
       "L 3669 4666 \n",
       "L 4325 4666 \n",
       "L 2547 0 \n",
       "L 1831 0 \n",
       "z\n",
       "\" id=\"DejaVuSans-56\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1947 4863 \n",
       "L 1947 -844 \n",
       "L 622 -844 \n",
       "L 622 -397 \n",
       "L 1369 -397 \n",
       "L 1369 4416 \n",
       "L 622 4416 \n",
       "L 622 4863 \n",
       "L 1947 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5d\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_8\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L -3.5 0 \n",
       "\" id=\"m17719cf9cd\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"43.78125\" xlink:href=\"#m17719cf9cd\" y=\"202.896\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_9\">\n",
       "      <!-- 0.4 -->\n",
       "      <g transform=\"translate(20.878125 206.695219)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2034 4250 \n",
       "Q 1547 4250 1301 3770 \n",
       "Q 1056 3291 1056 2328 \n",
       "Q 1056 1369 1301 889 \n",
       "Q 1547 409 2034 409 \n",
       "Q 2525 409 2770 889 \n",
       "Q 3016 1369 3016 2328 \n",
       "Q 3016 3291 2770 3770 \n",
       "Q 2525 4250 2034 4250 \n",
       "z\n",
       "M 2034 4750 \n",
       "Q 2819 4750 3233 4129 \n",
       "Q 3647 3509 3647 2328 \n",
       "Q 3647 1150 3233 529 \n",
       "Q 2819 -91 2034 -91 \n",
       "Q 1250 -91 836 529 \n",
       "Q 422 1150 422 2328 \n",
       "Q 422 3509 836 4129 \n",
       "Q 1250 4750 2034 4750 \n",
       "z\n",
       "\" id=\"DejaVuSans-30\" transform=\"scale(0.015625)\"/>\n",
       "        <path d=\"M 684 794 \n",
       "L 1344 794 \n",
       "L 1344 0 \n",
       "L 684 0 \n",
       "L 684 794 \n",
       "z\n",
       "\" id=\"DejaVuSans-2e\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_9\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"43.78125\" xlink:href=\"#m17719cf9cd\" y=\"173.904\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_10\">\n",
       "      <!-- 0.6 -->\n",
       "      <g transform=\"translate(20.878125 177.703219)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_10\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"43.78125\" xlink:href=\"#m17719cf9cd\" y=\"144.912\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_11\">\n",
       "      <!-- 0.8 -->\n",
       "      <g transform=\"translate(20.878125 148.711219)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-38\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_11\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"43.78125\" xlink:href=\"#m17719cf9cd\" y=\"115.92\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- 1.0 -->\n",
       "      <g transform=\"translate(20.878125 119.719219)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 794 531 \n",
       "L 1825 531 \n",
       "L 1825 4091 \n",
       "L 703 3866 \n",
       "L 703 4441 \n",
       "L 1819 4666 \n",
       "L 2450 4666 \n",
       "L 2450 531 \n",
       "L 3481 531 \n",
       "L 3481 0 \n",
       "L 794 0 \n",
       "L 794 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-31\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_12\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"43.78125\" xlink:href=\"#m17719cf9cd\" y=\"86.928\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- 1.2 -->\n",
       "      <g transform=\"translate(20.878125 90.727219)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-32\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_13\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"43.78125\" xlink:href=\"#m17719cf9cd\" y=\"57.936\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_14\">\n",
       "      <!-- 1.4 -->\n",
       "      <g transform=\"translate(20.878125 61.735219)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_7\">\n",
       "     <g id=\"line2d_14\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"43.78125\" xlink:href=\"#m17719cf9cd\" y=\"28.944\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_15\">\n",
       "      <!-- 1.6 -->\n",
       "      <g transform=\"translate(20.878125 32.743219)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_16\">\n",
       "     <!-- Ratio (WSVD/T) -->\n",
       "     <g transform=\"translate(14.798438 154.371562)rotate(-90)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 2841 2188 \n",
       "Q 3044 2119 3236 1894 \n",
       "Q 3428 1669 3622 1275 \n",
       "L 4263 0 \n",
       "L 3584 0 \n",
       "L 2988 1197 \n",
       "Q 2756 1666 2539 1819 \n",
       "Q 2322 1972 1947 1972 \n",
       "L 1259 1972 \n",
       "L 1259 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "L 2053 4666 \n",
       "Q 2853 4666 3247 4331 \n",
       "Q 3641 3997 3641 3322 \n",
       "Q 3641 2881 3436 2590 \n",
       "Q 3231 2300 2841 2188 \n",
       "z\n",
       "M 1259 4147 \n",
       "L 1259 2491 \n",
       "L 2053 2491 \n",
       "Q 2509 2491 2742 2702 \n",
       "Q 2975 2913 2975 3322 \n",
       "Q 2975 3731 2742 3939 \n",
       "Q 2509 4147 2053 4147 \n",
       "L 1259 4147 \n",
       "z\n",
       "\" id=\"DejaVuSans-52\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2194 1759 \n",
       "Q 1497 1759 1228 1600 \n",
       "Q 959 1441 959 1056 \n",
       "Q 959 750 1161 570 \n",
       "Q 1363 391 1709 391 \n",
       "Q 2188 391 2477 730 \n",
       "Q 2766 1069 2766 1631 \n",
       "L 2766 1759 \n",
       "L 2194 1759 \n",
       "z\n",
       "M 3341 1997 \n",
       "L 3341 0 \n",
       "L 2766 0 \n",
       "L 2766 531 \n",
       "Q 2569 213 2275 61 \n",
       "Q 1981 -91 1556 -91 \n",
       "Q 1019 -91 701 211 \n",
       "Q 384 513 384 1019 \n",
       "Q 384 1609 779 1909 \n",
       "Q 1175 2209 1959 2209 \n",
       "L 2766 2209 \n",
       "L 2766 2266 \n",
       "Q 2766 2663 2505 2880 \n",
       "Q 2244 3097 1772 3097 \n",
       "Q 1472 3097 1187 3025 \n",
       "Q 903 2953 641 2809 \n",
       "L 641 3341 \n",
       "Q 956 3463 1253 3523 \n",
       "Q 1550 3584 1831 3584 \n",
       "Q 2591 3584 2966 3190 \n",
       "Q 3341 2797 3341 1997 \n",
       "z\n",
       "\" id=\"DejaVuSans-61\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1984 4856 \n",
       "Q 1566 4138 1362 3434 \n",
       "Q 1159 2731 1159 2009 \n",
       "Q 1159 1288 1364 580 \n",
       "Q 1569 -128 1984 -844 \n",
       "L 1484 -844 \n",
       "Q 1016 -109 783 600 \n",
       "Q 550 1309 550 2009 \n",
       "Q 550 2706 781 3412 \n",
       "Q 1013 4119 1484 4856 \n",
       "L 1984 4856 \n",
       "z\n",
       "\" id=\"DejaVuSans-28\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 213 4666 \n",
       "L 850 4666 \n",
       "L 1831 722 \n",
       "L 2809 4666 \n",
       "L 3519 4666 \n",
       "L 4500 722 \n",
       "L 5478 4666 \n",
       "L 6119 4666 \n",
       "L 4947 0 \n",
       "L 4153 0 \n",
       "L 3169 4050 \n",
       "L 2175 0 \n",
       "L 1381 0 \n",
       "L 213 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-57\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3425 4513 \n",
       "L 3425 3897 \n",
       "Q 3066 4069 2747 4153 \n",
       "Q 2428 4238 2131 4238 \n",
       "Q 1616 4238 1336 4038 \n",
       "Q 1056 3838 1056 3469 \n",
       "Q 1056 3159 1242 3001 \n",
       "Q 1428 2844 1947 2747 \n",
       "L 2328 2669 \n",
       "Q 3034 2534 3370 2195 \n",
       "Q 3706 1856 3706 1288 \n",
       "Q 3706 609 3251 259 \n",
       "Q 2797 -91 1919 -91 \n",
       "Q 1588 -91 1214 -16 \n",
       "Q 841 59 441 206 \n",
       "L 441 856 \n",
       "Q 825 641 1194 531 \n",
       "Q 1563 422 1919 422 \n",
       "Q 2459 422 2753 634 \n",
       "Q 3047 847 3047 1241 \n",
       "Q 3047 1584 2836 1778 \n",
       "Q 2625 1972 2144 2069 \n",
       "L 1759 2144 \n",
       "Q 1053 2284 737 2584 \n",
       "Q 422 2884 422 3419 \n",
       "Q 422 4038 858 4394 \n",
       "Q 1294 4750 2059 4750 \n",
       "Q 2388 4750 2728 4690 \n",
       "Q 3069 4631 3425 4513 \n",
       "z\n",
       "\" id=\"DejaVuSans-53\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1259 4147 \n",
       "L 1259 519 \n",
       "L 2022 519 \n",
       "Q 2988 519 3436 956 \n",
       "Q 3884 1394 3884 2338 \n",
       "Q 3884 3275 3436 3711 \n",
       "Q 2988 4147 2022 4147 \n",
       "L 1259 4147 \n",
       "z\n",
       "M 628 4666 \n",
       "L 1925 4666 \n",
       "Q 3281 4666 3915 4102 \n",
       "Q 4550 3538 4550 2338 \n",
       "Q 4550 1131 3912 565 \n",
       "Q 3275 0 1925 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-44\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1625 4666 \n",
       "L 2156 4666 \n",
       "L 531 -594 \n",
       "L 0 -594 \n",
       "L 1625 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-2f\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M -19 4666 \n",
       "L 3928 4666 \n",
       "L 3928 4134 \n",
       "L 2272 4134 \n",
       "L 2272 0 \n",
       "L 1638 0 \n",
       "L 1638 4134 \n",
       "L -19 4134 \n",
       "L -19 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-54\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 513 4856 \n",
       "L 1013 4856 \n",
       "Q 1481 4119 1714 3412 \n",
       "Q 1947 2706 1947 2009 \n",
       "Q 1947 1309 1714 600 \n",
       "Q 1481 -109 1013 -844 \n",
       "L 513 -844 \n",
       "Q 928 -128 1133 580 \n",
       "Q 1338 1288 1338 2009 \n",
       "Q 1338 2731 1133 3434 \n",
       "Q 928 4138 513 4856 \n",
       "z\n",
       "\" id=\"DejaVuSans-29\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-52\"/>\n",
       "      <use x=\"67.232422\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "      <use x=\"128.511719\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"167.720703\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"195.503906\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"256.685547\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"288.472656\" xlink:href=\"#DejaVuSans-28\"/>\n",
       "      <use x=\"327.486328\" xlink:href=\"#DejaVuSans-57\"/>\n",
       "      <use x=\"426.363281\" xlink:href=\"#DejaVuSans-53\"/>\n",
       "      <use x=\"489.839844\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"558.248047\" xlink:href=\"#DejaVuSans-44\"/>\n",
       "      <use x=\"635.25\" xlink:href=\"#DejaVuSans-2f\"/>\n",
       "      <use x=\"668.941406\" xlink:href=\"#DejaVuSans-54\"/>\n",
       "      <use x=\"730.025391\" xlink:href=\"#DejaVuSans-29\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_1\">\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 71.68125 126.19513 \n",
       "L 71.68125 112.566396 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 85.63125 120.544687 \n",
       "L 85.63125 110.592863 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 99.58125 119.65012 \n",
       "L 99.58125 111.168381 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 113.53125 119.603463 \n",
       "L 113.53125 111.922795 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 127.48125 120.734889 \n",
       "L 127.48125 114.036975 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 141.43125 118.334808 \n",
       "L 141.43125 111.650796 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 155.38125 119.233553 \n",
       "L 155.38125 112.772075 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 169.33125 118.524461 \n",
       "L 169.33125 111.672916 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 183.28125 120.606294 \n",
       "L 183.28125 113.447183 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 197.23125 120.005142 \n",
       "L 197.23125 112.540937 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 211.18125 119.532344 \n",
       "L 211.18125 110.811308 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 225.13125 121.425635 \n",
       "L 225.13125 111.584601 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 239.08125 120.609572 \n",
       "L 239.08125 108.508984 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 253.03125 122.59716 \n",
       "L 253.03125 109.092155 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 266.98125 123.099011 \n",
       "L 266.98125 108.428753 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 280.93125 124.674385 \n",
       "L 280.93125 106.159399 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 294.88125 124.903804 \n",
       "L 294.88125 103.518274 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 308.83125 124.82579 \n",
       "L 308.83125 96.365484 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 322.78125 143.592641 \n",
       "L 322.78125 108.240574 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 336.73125 167.344454 \n",
       "L 336.73125 115.843729 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 350.68125 146.181172 \n",
       "L 350.68125 76.679351 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 364.63125 106.130962 \n",
       "L 364.63125 8.833505 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_2\">\n",
       "    <path clip-path=\"url(#p08f73eecc2)\" d=\"M 43.78125 115.92 \n",
       "L 378.58125 115.92 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-dasharray:5.55,2.4;stroke-dashoffset:0;stroke-opacity:0.5;stroke-width:1.5;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_15\">\n",
       "    <defs>\n",
       "     <path d=\"M 0 1.5 \n",
       "C 0.397805 1.5 0.77937 1.341951 1.06066 1.06066 \n",
       "C 1.341951 0.77937 1.5 0.397805 1.5 0 \n",
       "C 1.5 -0.397805 1.341951 -0.77937 1.06066 -1.06066 \n",
       "C 0.77937 -1.341951 0.397805 -1.5 0 -1.5 \n",
       "C -0.397805 -1.5 -0.77937 -1.341951 -1.06066 -1.06066 \n",
       "C -1.341951 -0.77937 -1.5 -0.397805 -1.5 0 \n",
       "C -1.5 0.397805 -1.341951 0.77937 -1.06066 1.06066 \n",
       "C -0.77937 1.341951 -0.397805 1.5 0 1.5 \n",
       "z\n",
       "\" id=\"m482b3c3aec\" style=\"stroke:#1f77b4;\"/>\n",
       "    </defs>\n",
       "    <g clip-path=\"url(#p08f73eecc2)\">\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"71.68125\" xlink:href=\"#m482b3c3aec\" y=\"119.380763\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"85.63125\" xlink:href=\"#m482b3c3aec\" y=\"115.568775\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"99.58125\" xlink:href=\"#m482b3c3aec\" y=\"115.40925\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"113.53125\" xlink:href=\"#m482b3c3aec\" y=\"115.763129\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"127.48125\" xlink:href=\"#m482b3c3aec\" y=\"117.385932\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"141.43125\" xlink:href=\"#m482b3c3aec\" y=\"114.992802\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"155.38125\" xlink:href=\"#m482b3c3aec\" y=\"116.002814\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"169.33125\" xlink:href=\"#m482b3c3aec\" y=\"115.098688\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"183.28125\" xlink:href=\"#m482b3c3aec\" y=\"117.026738\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"197.23125\" xlink:href=\"#m482b3c3aec\" y=\"116.27304\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"211.18125\" xlink:href=\"#m482b3c3aec\" y=\"115.171826\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"225.13125\" xlink:href=\"#m482b3c3aec\" y=\"116.505118\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"239.08125\" xlink:href=\"#m482b3c3aec\" y=\"114.559278\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"253.03125\" xlink:href=\"#m482b3c3aec\" y=\"115.844658\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"266.98125\" xlink:href=\"#m482b3c3aec\" y=\"115.763882\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"280.93125\" xlink:href=\"#m482b3c3aec\" y=\"115.416892\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"294.88125\" xlink:href=\"#m482b3c3aec\" y=\"114.211039\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"308.83125\" xlink:href=\"#m482b3c3aec\" y=\"110.595637\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"322.78125\" xlink:href=\"#m482b3c3aec\" y=\"125.916607\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"336.73125\" xlink:href=\"#m482b3c3aec\" y=\"141.594091\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"350.68125\" xlink:href=\"#m482b3c3aec\" y=\"111.430261\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"364.63125\" xlink:href=\"#m482b3c3aec\" y=\"57.482234\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path d=\"M 43.78125 224.64 \n",
       "L 43.78125 7.2 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path d=\"M 378.58125 224.64 \n",
       "L 378.58125 7.2 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 43.78125 224.64 \n",
       "L 378.58125 224.64 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 43.78125 7.2 \n",
       "L 378.58125 7.2 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"p08f73eecc2\">\n",
       "   <rect height=\"217.44\" width=\"334.8\" x=\"43.78125\" y=\"7.2\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.errorbar(bin_centers, (spectrum_wsvd)/(spectrum_t), \n",
    "             yerr=np.sqrt(np.diagonal(covmat_wsvd))/(spectrum_t), \n",
    "             linestyle='None', marker='.', color='C0')\n",
    "\n",
    "plt.hlines(y=1,xmax=8,xmin=2, color='k', linestyle='--', alpha=0.5)\n",
    "plt.xlabel('Antineutrino Energy [MeV]')\n",
    "plt.ylabel('Ratio (WSVD/T)');\n",
    "plt.xlim(2,8);plt.ylim(0.25,1.75)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e39eecf2",
   "metadata": {},
   "source": [
    "## Comparison to Huber 235U\n",
    "\n",
    "Finally, we reproduce Figure 3 from the text using the supplemental materials. In this comparison we demonstrate the use of the $A_c$ filter matrix to apply appropriate smoothing to the theoretical model generated by Huber. \n",
    "\n",
    "Note that, for the specific case of the Tikhonov regularization implemented in this publication, the filtered prior spectrum is identical to the prior spectrum, i.e. the filtered Huber $^{235}$U model _is_ the Huber $^{235}$U model. This does not hold for other models to be filtered.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "52cc0151",
   "metadata": {},
   "outputs": [],
   "source": [
    "spectrum_huber_filtered = np.matmul(filter_t, spectrum_huber)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fc741d3f",
   "metadata": {},
   "source": [
    "The filter matrices and Huber model are provided with extended energy range compared to the data. Therefore we will need to re-normalize the Huber model to match the energy range of the unfolded spectra."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "33613fe5",
   "metadata": {},
   "outputs": [],
   "source": [
    "spectrum_huber_filtered = spectrum_huber_filtered[2:-1] / sum(spectrum_huber_filtered[2:-1]) / bin_width"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "9ff7ff0c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       "  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<svg height=\"374.055707pt\" version=\"1.1\" viewBox=\"0 0 395.325 374.055707\" width=\"395.325pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       " <metadata>\n",
       "  <rdf:RDF xmlns:cc=\"http://creativecommons.org/ns#\" xmlns:dc=\"http://purl.org/dc/elements/1.1/\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\">\n",
       "   <cc:Work>\n",
       "    <dc:type rdf:resource=\"http://purl.org/dc/dcmitype/StillImage\"/>\n",
       "    <dc:date>2021-07-01T13:56:16.438884</dc:date>\n",
       "    <dc:format>image/svg+xml</dc:format>\n",
       "    <dc:creator>\n",
       "     <cc:Agent>\n",
       "      <dc:title>Matplotlib v3.4.1, https://matplotlib.org/</dc:title>\n",
       "     </cc:Agent>\n",
       "    </dc:creator>\n",
       "   </cc:Work>\n",
       "  </rdf:RDF>\n",
       " </metadata>\n",
       " <defs>\n",
       "  <style type=\"text/css\">*{stroke-linecap:butt;stroke-linejoin:round;}</style>\n",
       " </defs>\n",
       " <g id=\"figure_1\">\n",
       "  <g id=\"patch_1\">\n",
       "   <path d=\"M 0 374.055707 \n",
       "L 395.325 374.055707 \n",
       "L 395.325 0 \n",
       "L 0 0 \n",
       "z\n",
       "\" style=\"fill:none;\"/>\n",
       "  </g>\n",
       "  <g id=\"axes_1\">\n",
       "   <g id=\"patch_2\">\n",
       "    <path d=\"M 50.14375 211.915805 \n",
       "L 384.94375 211.915805 \n",
       "L 384.94375 10.339457 \n",
       "L 50.14375 10.339457 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_3\">\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 57.422011 211.915805 \n",
       "L 57.422011 108.762934 \n",
       "L 71.978533 108.762934 \n",
       "L 71.978533 81.844129 \n",
       "L 86.535054 81.844129 \n",
       "L 86.535054 54.204322 \n",
       "L 101.091576 54.204322 \n",
       "L 101.091576 33.680979 \n",
       "L 115.648098 33.680979 \n",
       "L 115.648098 25.896323 \n",
       "L 130.20462 25.896323 \n",
       "L 130.20462 33.497284 \n",
       "L 144.761141 33.497284 \n",
       "L 144.761141 40.090218 \n",
       "L 159.317663 40.090218 \n",
       "L 159.317663 51.225016 \n",
       "L 173.874185 51.225016 \n",
       "L 173.874185 58.15549 \n",
       "L 188.430707 58.15549 \n",
       "L 188.430707 67.427503 \n",
       "L 202.987228 67.427503 \n",
       "L 202.987228 81.117959 \n",
       "L 217.54375 81.117959 \n",
       "L 217.54375 95.439868 \n",
       "L 232.100272 95.439868 \n",
       "L 232.100272 110.583238 \n",
       "L 246.656793 110.583238 \n",
       "L 246.656793 121.348349 \n",
       "L 261.213315 121.348349 \n",
       "L 261.213315 135.161077 \n",
       "L 275.769837 135.161077 \n",
       "L 275.769837 151.544963 \n",
       "L 290.326359 151.544963 \n",
       "L 290.326359 165.024744 \n",
       "L 304.88288 165.024744 \n",
       "L 304.88288 175.92246 \n",
       "L 319.439402 175.92246 \n",
       "L 319.439402 184.762216 \n",
       "L 333.995924 184.762216 \n",
       "L 333.995924 192.212777 \n",
       "L 348.552446 192.212777 \n",
       "L 348.552446 196.99574 \n",
       "L 363.108967 196.99574 \n",
       "L 363.108967 201.059421 \n",
       "L 377.665489 201.059421 \n",
       "L 377.665489 211.915805 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-linejoin:miter;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_4\">\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 57.422011 211.915805 \n",
       "L 57.422011 107.337001 \n",
       "L 71.978533 107.337001 \n",
       "L 71.978533 79.963567 \n",
       "L 86.535054 79.963567 \n",
       "L 86.535054 56.320813 \n",
       "L 101.091576 56.320813 \n",
       "L 101.091576 37.171271 \n",
       "L 115.648098 37.171271 \n",
       "L 115.648098 28.113216 \n",
       "L 130.20462 28.113216 \n",
       "L 130.20462 27.751795 \n",
       "L 144.761141 27.751795 \n",
       "L 144.761141 32.031627 \n",
       "L 159.317663 32.031627 \n",
       "L 159.317663 42.745822 \n",
       "L 173.874185 42.745822 \n",
       "L 173.874185 56.985027 \n",
       "L 188.430707 56.985027 \n",
       "L 188.430707 72.86543 \n",
       "L 202.987228 72.86543 \n",
       "L 202.987228 85.347104 \n",
       "L 217.54375 85.347104 \n",
       "L 217.54375 98.915499 \n",
       "L 232.100272 98.915499 \n",
       "L 232.100272 115.316428 \n",
       "L 246.656793 115.316428 \n",
       "L 246.656793 127.446565 \n",
       "L 261.213315 127.446565 \n",
       "L 261.213315 139.900212 \n",
       "L 275.769837 139.900212 \n",
       "L 275.769837 152.64311 \n",
       "L 290.326359 152.64311 \n",
       "L 290.326359 162.868807 \n",
       "L 304.88288 162.868807 \n",
       "L 304.88288 172.125519 \n",
       "L 319.439402 172.125519 \n",
       "L 319.439402 181.228537 \n",
       "L 333.995924 181.228537 \n",
       "L 333.995924 190.366147 \n",
       "L 348.552446 190.366147 \n",
       "L 348.552446 196.885287 \n",
       "L 363.108967 196.885287 \n",
       "L 363.108967 201.629372 \n",
       "L 377.665489 201.629372 \n",
       "L 377.665489 211.915805 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-linejoin:miter;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_1\">\n",
       "    <g id=\"xtick_1\">\n",
       "     <g id=\"line2d_1\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L 0 3.5 \n",
       "\" id=\"mbd05b64608\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"93.813315\" xlink:href=\"#mbd05b64608\" y=\"211.915805\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_2\">\n",
       "     <g id=\"line2d_2\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"152.039402\" xlink:href=\"#mbd05b64608\" y=\"211.915805\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_3\">\n",
       "     <g id=\"line2d_3\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"210.265489\" xlink:href=\"#mbd05b64608\" y=\"211.915805\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_4\">\n",
       "     <g id=\"line2d_4\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"268.491576\" xlink:href=\"#mbd05b64608\" y=\"211.915805\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_5\">\n",
       "     <g id=\"line2d_5\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"326.717663\" xlink:href=\"#mbd05b64608\" y=\"211.915805\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_6\">\n",
       "     <g id=\"line2d_6\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"384.94375\" xlink:href=\"#mbd05b64608\" y=\"211.915805\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_2\">\n",
       "    <g id=\"ytick_1\">\n",
       "     <g id=\"line2d_7\">\n",
       "      <defs>\n",
       "       <path d=\"M 0 0 \n",
       "L -3.5 0 \n",
       "\" id=\"mece3aa48c0\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n",
       "      </defs>\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"211.915805\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_1\">\n",
       "      <!-- 0.00 -->\n",
       "      <g transform=\"translate(20.878125 215.715024)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2034 4250 \n",
       "Q 1547 4250 1301 3770 \n",
       "Q 1056 3291 1056 2328 \n",
       "Q 1056 1369 1301 889 \n",
       "Q 1547 409 2034 409 \n",
       "Q 2525 409 2770 889 \n",
       "Q 3016 1369 3016 2328 \n",
       "Q 3016 3291 2770 3770 \n",
       "Q 2525 4250 2034 4250 \n",
       "z\n",
       "M 2034 4750 \n",
       "Q 2819 4750 3233 4129 \n",
       "Q 3647 3509 3647 2328 \n",
       "Q 3647 1150 3233 529 \n",
       "Q 2819 -91 2034 -91 \n",
       "Q 1250 -91 836 529 \n",
       "Q 422 1150 422 2328 \n",
       "Q 422 3509 836 4129 \n",
       "Q 1250 4750 2034 4750 \n",
       "z\n",
       "\" id=\"DejaVuSans-30\" transform=\"scale(0.015625)\"/>\n",
       "        <path d=\"M 684 794 \n",
       "L 1344 794 \n",
       "L 1344 0 \n",
       "L 684 0 \n",
       "L 684 794 \n",
       "z\n",
       "\" id=\"DejaVuSans-2e\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_2\">\n",
       "     <g id=\"line2d_8\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"183.213436\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_2\">\n",
       "      <!-- 0.05 -->\n",
       "      <g transform=\"translate(20.878125 187.012654)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 691 4666 \n",
       "L 3169 4666 \n",
       "L 3169 4134 \n",
       "L 1269 4134 \n",
       "L 1269 2991 \n",
       "Q 1406 3038 1543 3061 \n",
       "Q 1681 3084 1819 3084 \n",
       "Q 2600 3084 3056 2656 \n",
       "Q 3513 2228 3513 1497 \n",
       "Q 3513 744 3044 326 \n",
       "Q 2575 -91 1722 -91 \n",
       "Q 1428 -91 1123 -41 \n",
       "Q 819 9 494 109 \n",
       "L 494 744 \n",
       "Q 775 591 1075 516 \n",
       "Q 1375 441 1709 441 \n",
       "Q 2250 441 2565 725 \n",
       "Q 2881 1009 2881 1497 \n",
       "Q 2881 1984 2565 2268 \n",
       "Q 2250 2553 1709 2553 \n",
       "Q 1456 2553 1204 2497 \n",
       "Q 953 2441 691 2322 \n",
       "L 691 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-35\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_3\">\n",
       "     <g id=\"line2d_9\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"154.511066\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_3\">\n",
       "      <!-- 0.10 -->\n",
       "      <g transform=\"translate(20.878125 158.310285)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 794 531 \n",
       "L 1825 531 \n",
       "L 1825 4091 \n",
       "L 703 3866 \n",
       "L 703 4441 \n",
       "L 1819 4666 \n",
       "L 2450 4666 \n",
       "L 2450 531 \n",
       "L 3481 531 \n",
       "L 3481 0 \n",
       "L 794 0 \n",
       "L 794 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-31\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_4\">\n",
       "     <g id=\"line2d_10\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"125.808697\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_4\">\n",
       "      <!-- 0.15 -->\n",
       "      <g transform=\"translate(20.878125 129.607915)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_5\">\n",
       "     <g id=\"line2d_11\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"97.106327\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_5\">\n",
       "      <!-- 0.20 -->\n",
       "      <g transform=\"translate(20.878125 100.905546)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 1228 531 \n",
       "L 3431 531 \n",
       "L 3431 0 \n",
       "L 469 0 \n",
       "L 469 531 \n",
       "Q 828 903 1448 1529 \n",
       "Q 2069 2156 2228 2338 \n",
       "Q 2531 2678 2651 2914 \n",
       "Q 2772 3150 2772 3378 \n",
       "Q 2772 3750 2511 3984 \n",
       "Q 2250 4219 1831 4219 \n",
       "Q 1534 4219 1204 4116 \n",
       "Q 875 4013 500 3803 \n",
       "L 500 4441 \n",
       "Q 881 4594 1212 4672 \n",
       "Q 1544 4750 1819 4750 \n",
       "Q 2544 4750 2975 4387 \n",
       "Q 3406 4025 3406 3419 \n",
       "Q 3406 3131 3298 2873 \n",
       "Q 3191 2616 2906 2266 \n",
       "Q 2828 2175 2409 1742 \n",
       "Q 1991 1309 1228 531 \n",
       "z\n",
       "\" id=\"DejaVuSans-32\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-32\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_6\">\n",
       "     <g id=\"line2d_12\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"68.403958\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_6\">\n",
       "      <!-- 0.25 -->\n",
       "      <g transform=\"translate(20.878125 72.203176)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-32\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_7\">\n",
       "     <g id=\"line2d_13\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"39.701588\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_7\">\n",
       "      <!-- 0.30 -->\n",
       "      <g transform=\"translate(20.878125 43.500807)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2597 2516 \n",
       "Q 3050 2419 3304 2112 \n",
       "Q 3559 1806 3559 1356 \n",
       "Q 3559 666 3084 287 \n",
       "Q 2609 -91 1734 -91 \n",
       "Q 1441 -91 1130 -33 \n",
       "Q 819 25 488 141 \n",
       "L 488 750 \n",
       "Q 750 597 1062 519 \n",
       "Q 1375 441 1716 441 \n",
       "Q 2309 441 2620 675 \n",
       "Q 2931 909 2931 1356 \n",
       "Q 2931 1769 2642 2001 \n",
       "Q 2353 2234 1838 2234 \n",
       "L 1294 2234 \n",
       "L 1294 2753 \n",
       "L 1863 2753 \n",
       "Q 2328 2753 2575 2939 \n",
       "Q 2822 3125 2822 3475 \n",
       "Q 2822 3834 2567 4026 \n",
       "Q 2313 4219 1838 4219 \n",
       "Q 1578 4219 1281 4162 \n",
       "Q 984 4106 628 3988 \n",
       "L 628 4550 \n",
       "Q 988 4650 1302 4700 \n",
       "Q 1616 4750 1894 4750 \n",
       "Q 2613 4750 3031 4423 \n",
       "Q 3450 4097 3450 3541 \n",
       "Q 3450 3153 3228 2886 \n",
       "Q 3006 2619 2597 2516 \n",
       "z\n",
       "\" id=\"DejaVuSans-33\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-33\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_8\">\n",
       "     <g id=\"line2d_14\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"10.999219\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_8\">\n",
       "      <!-- 0.35 -->\n",
       "      <g transform=\"translate(20.878125 14.798437)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-33\"/>\n",
       "       <use x=\"159.033203\" xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_9\">\n",
       "     <!-- Normalized Rate [arb. unt.] -->\n",
       "     <g transform=\"translate(14.798438 179.383881)rotate(-90)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 628 4666 \n",
       "L 1478 4666 \n",
       "L 3547 763 \n",
       "L 3547 4666 \n",
       "L 4159 4666 \n",
       "L 4159 0 \n",
       "L 3309 0 \n",
       "L 1241 3903 \n",
       "L 1241 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-4e\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1959 3097 \n",
       "Q 1497 3097 1228 2736 \n",
       "Q 959 2375 959 1747 \n",
       "Q 959 1119 1226 758 \n",
       "Q 1494 397 1959 397 \n",
       "Q 2419 397 2687 759 \n",
       "Q 2956 1122 2956 1747 \n",
       "Q 2956 2369 2687 2733 \n",
       "Q 2419 3097 1959 3097 \n",
       "z\n",
       "M 1959 3584 \n",
       "Q 2709 3584 3137 3096 \n",
       "Q 3566 2609 3566 1747 \n",
       "Q 3566 888 3137 398 \n",
       "Q 2709 -91 1959 -91 \n",
       "Q 1206 -91 779 398 \n",
       "Q 353 888 353 1747 \n",
       "Q 353 2609 779 3096 \n",
       "Q 1206 3584 1959 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-6f\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2631 2963 \n",
       "Q 2534 3019 2420 3045 \n",
       "Q 2306 3072 2169 3072 \n",
       "Q 1681 3072 1420 2755 \n",
       "Q 1159 2438 1159 1844 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1341 3275 1631 3429 \n",
       "Q 1922 3584 2338 3584 \n",
       "Q 2397 3584 2469 3576 \n",
       "Q 2541 3569 2628 3553 \n",
       "L 2631 2963 \n",
       "z\n",
       "\" id=\"DejaVuSans-72\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3328 2828 \n",
       "Q 3544 3216 3844 3400 \n",
       "Q 4144 3584 4550 3584 \n",
       "Q 5097 3584 5394 3201 \n",
       "Q 5691 2819 5691 2113 \n",
       "L 5691 0 \n",
       "L 5113 0 \n",
       "L 5113 2094 \n",
       "Q 5113 2597 4934 2840 \n",
       "Q 4756 3084 4391 3084 \n",
       "Q 3944 3084 3684 2787 \n",
       "Q 3425 2491 3425 1978 \n",
       "L 3425 0 \n",
       "L 2847 0 \n",
       "L 2847 2094 \n",
       "Q 2847 2600 2669 2842 \n",
       "Q 2491 3084 2119 3084 \n",
       "Q 1678 3084 1418 2786 \n",
       "Q 1159 2488 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1356 3278 1631 3431 \n",
       "Q 1906 3584 2284 3584 \n",
       "Q 2666 3584 2933 3390 \n",
       "Q 3200 3197 3328 2828 \n",
       "z\n",
       "\" id=\"DejaVuSans-6d\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2194 1759 \n",
       "Q 1497 1759 1228 1600 \n",
       "Q 959 1441 959 1056 \n",
       "Q 959 750 1161 570 \n",
       "Q 1363 391 1709 391 \n",
       "Q 2188 391 2477 730 \n",
       "Q 2766 1069 2766 1631 \n",
       "L 2766 1759 \n",
       "L 2194 1759 \n",
       "z\n",
       "M 3341 1997 \n",
       "L 3341 0 \n",
       "L 2766 0 \n",
       "L 2766 531 \n",
       "Q 2569 213 2275 61 \n",
       "Q 1981 -91 1556 -91 \n",
       "Q 1019 -91 701 211 \n",
       "Q 384 513 384 1019 \n",
       "Q 384 1609 779 1909 \n",
       "Q 1175 2209 1959 2209 \n",
       "L 2766 2209 \n",
       "L 2766 2266 \n",
       "Q 2766 2663 2505 2880 \n",
       "Q 2244 3097 1772 3097 \n",
       "Q 1472 3097 1187 3025 \n",
       "Q 903 2953 641 2809 \n",
       "L 641 3341 \n",
       "Q 956 3463 1253 3523 \n",
       "Q 1550 3584 1831 3584 \n",
       "Q 2591 3584 2966 3190 \n",
       "Q 3341 2797 3341 1997 \n",
       "z\n",
       "\" id=\"DejaVuSans-61\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 603 4863 \n",
       "L 1178 4863 \n",
       "L 1178 0 \n",
       "L 603 0 \n",
       "L 603 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-6c\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 603 3500 \n",
       "L 1178 3500 \n",
       "L 1178 0 \n",
       "L 603 0 \n",
       "L 603 3500 \n",
       "z\n",
       "M 603 4863 \n",
       "L 1178 4863 \n",
       "L 1178 4134 \n",
       "L 603 4134 \n",
       "L 603 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-69\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 353 3500 \n",
       "L 3084 3500 \n",
       "L 3084 2975 \n",
       "L 922 459 \n",
       "L 3084 459 \n",
       "L 3084 0 \n",
       "L 275 0 \n",
       "L 275 525 \n",
       "L 2438 3041 \n",
       "L 353 3041 \n",
       "L 353 3500 \n",
       "z\n",
       "\" id=\"DejaVuSans-7a\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3597 1894 \n",
       "L 3597 1613 \n",
       "L 953 1613 \n",
       "Q 991 1019 1311 708 \n",
       "Q 1631 397 2203 397 \n",
       "Q 2534 397 2845 478 \n",
       "Q 3156 559 3463 722 \n",
       "L 3463 178 \n",
       "Q 3153 47 2828 -22 \n",
       "Q 2503 -91 2169 -91 \n",
       "Q 1331 -91 842 396 \n",
       "Q 353 884 353 1716 \n",
       "Q 353 2575 817 3079 \n",
       "Q 1281 3584 2069 3584 \n",
       "Q 2775 3584 3186 3129 \n",
       "Q 3597 2675 3597 1894 \n",
       "z\n",
       "M 3022 2063 \n",
       "Q 3016 2534 2758 2815 \n",
       "Q 2500 3097 2075 3097 \n",
       "Q 1594 3097 1305 2825 \n",
       "Q 1016 2553 972 2059 \n",
       "L 3022 2063 \n",
       "z\n",
       "\" id=\"DejaVuSans-65\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2906 2969 \n",
       "L 2906 4863 \n",
       "L 3481 4863 \n",
       "L 3481 0 \n",
       "L 2906 0 \n",
       "L 2906 525 \n",
       "Q 2725 213 2448 61 \n",
       "Q 2172 -91 1784 -91 \n",
       "Q 1150 -91 751 415 \n",
       "Q 353 922 353 1747 \n",
       "Q 353 2572 751 3078 \n",
       "Q 1150 3584 1784 3584 \n",
       "Q 2172 3584 2448 3432 \n",
       "Q 2725 3281 2906 2969 \n",
       "z\n",
       "M 947 1747 \n",
       "Q 947 1113 1208 752 \n",
       "Q 1469 391 1925 391 \n",
       "Q 2381 391 2643 752 \n",
       "Q 2906 1113 2906 1747 \n",
       "Q 2906 2381 2643 2742 \n",
       "Q 2381 3103 1925 3103 \n",
       "Q 1469 3103 1208 2742 \n",
       "Q 947 2381 947 1747 \n",
       "z\n",
       "\" id=\"DejaVuSans-64\" transform=\"scale(0.015625)\"/>\n",
       "       <path id=\"DejaVuSans-20\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2841 2188 \n",
       "Q 3044 2119 3236 1894 \n",
       "Q 3428 1669 3622 1275 \n",
       "L 4263 0 \n",
       "L 3584 0 \n",
       "L 2988 1197 \n",
       "Q 2756 1666 2539 1819 \n",
       "Q 2322 1972 1947 1972 \n",
       "L 1259 1972 \n",
       "L 1259 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "L 2053 4666 \n",
       "Q 2853 4666 3247 4331 \n",
       "Q 3641 3997 3641 3322 \n",
       "Q 3641 2881 3436 2590 \n",
       "Q 3231 2300 2841 2188 \n",
       "z\n",
       "M 1259 4147 \n",
       "L 1259 2491 \n",
       "L 2053 2491 \n",
       "Q 2509 2491 2742 2702 \n",
       "Q 2975 2913 2975 3322 \n",
       "Q 2975 3731 2742 3939 \n",
       "Q 2509 4147 2053 4147 \n",
       "L 1259 4147 \n",
       "z\n",
       "\" id=\"DejaVuSans-52\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1172 4494 \n",
       "L 1172 3500 \n",
       "L 2356 3500 \n",
       "L 2356 3053 \n",
       "L 1172 3053 \n",
       "L 1172 1153 \n",
       "Q 1172 725 1289 603 \n",
       "Q 1406 481 1766 481 \n",
       "L 2356 481 \n",
       "L 2356 0 \n",
       "L 1766 0 \n",
       "Q 1100 0 847 248 \n",
       "Q 594 497 594 1153 \n",
       "L 594 3053 \n",
       "L 172 3053 \n",
       "L 172 3500 \n",
       "L 594 3500 \n",
       "L 594 4494 \n",
       "L 1172 4494 \n",
       "z\n",
       "\" id=\"DejaVuSans-74\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 550 4863 \n",
       "L 1875 4863 \n",
       "L 1875 4416 \n",
       "L 1125 4416 \n",
       "L 1125 -397 \n",
       "L 1875 -397 \n",
       "L 1875 -844 \n",
       "L 550 -844 \n",
       "L 550 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5b\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3116 1747 \n",
       "Q 3116 2381 2855 2742 \n",
       "Q 2594 3103 2138 3103 \n",
       "Q 1681 3103 1420 2742 \n",
       "Q 1159 2381 1159 1747 \n",
       "Q 1159 1113 1420 752 \n",
       "Q 1681 391 2138 391 \n",
       "Q 2594 391 2855 752 \n",
       "Q 3116 1113 3116 1747 \n",
       "z\n",
       "M 1159 2969 \n",
       "Q 1341 3281 1617 3432 \n",
       "Q 1894 3584 2278 3584 \n",
       "Q 2916 3584 3314 3078 \n",
       "Q 3713 2572 3713 1747 \n",
       "Q 3713 922 3314 415 \n",
       "Q 2916 -91 2278 -91 \n",
       "Q 1894 -91 1617 61 \n",
       "Q 1341 213 1159 525 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 2969 \n",
       "z\n",
       "\" id=\"DejaVuSans-62\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 544 1381 \n",
       "L 544 3500 \n",
       "L 1119 3500 \n",
       "L 1119 1403 \n",
       "Q 1119 906 1312 657 \n",
       "Q 1506 409 1894 409 \n",
       "Q 2359 409 2629 706 \n",
       "Q 2900 1003 2900 1516 \n",
       "L 2900 3500 \n",
       "L 3475 3500 \n",
       "L 3475 0 \n",
       "L 2900 0 \n",
       "L 2900 538 \n",
       "Q 2691 219 2414 64 \n",
       "Q 2138 -91 1772 -91 \n",
       "Q 1169 -91 856 284 \n",
       "Q 544 659 544 1381 \n",
       "z\n",
       "M 1991 3584 \n",
       "L 1991 3584 \n",
       "z\n",
       "\" id=\"DejaVuSans-75\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 3500 \n",
       "L 1159 3500 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-6e\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1947 4863 \n",
       "L 1947 -844 \n",
       "L 622 -844 \n",
       "L 622 -397 \n",
       "L 1369 -397 \n",
       "L 1369 4416 \n",
       "L 622 4416 \n",
       "L 622 4863 \n",
       "L 1947 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-5d\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-4e\"/>\n",
       "      <use x=\"74.804688\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"135.986328\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"175.349609\" xlink:href=\"#DejaVuSans-6d\"/>\n",
       "      <use x=\"272.761719\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "      <use x=\"334.041016\" xlink:href=\"#DejaVuSans-6c\"/>\n",
       "      <use x=\"361.824219\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"389.607422\" xlink:href=\"#DejaVuSans-7a\"/>\n",
       "      <use x=\"442.097656\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"503.621094\" xlink:href=\"#DejaVuSans-64\"/>\n",
       "      <use x=\"567.097656\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"598.884766\" xlink:href=\"#DejaVuSans-52\"/>\n",
       "      <use x=\"666.117188\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "      <use x=\"727.396484\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"766.605469\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"828.128906\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"859.916016\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"898.929688\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "      <use x=\"960.208984\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"1001.322266\" xlink:href=\"#DejaVuSans-62\"/>\n",
       "      <use x=\"1064.798828\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "      <use x=\"1096.585938\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1128.373047\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"1191.751953\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"1255.130859\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"1294.339844\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "      <use x=\"1326.126953\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_1\">\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 64.700272 113.41465 \n",
       "L 64.700272 104.111217 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 79.256793 86.795852 \n",
       "L 79.256793 76.892407 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 93.813315 59.73933 \n",
       "L 93.813315 48.669313 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 108.369837 39.92564 \n",
       "L 108.369837 27.436318 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 122.926359 31.854315 \n",
       "L 122.926359 19.938331 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 137.48288 39.184825 \n",
       "L 137.48288 27.809743 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 152.039402 45.517184 \n",
       "L 152.039402 34.663253 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 166.595924 56.348648 \n",
       "L 166.595924 46.101383 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 181.152446 62.917869 \n",
       "L 181.152446 53.39311 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 195.708967 71.855729 \n",
       "L 195.708967 62.999277 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 210.265489 85.292888 \n",
       "L 210.265489 76.943031 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 224.822011 99.493802 \n",
       "L 224.822011 91.385933 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 239.378533 114.422654 \n",
       "L 239.378533 106.743822 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 253.935054 124.918903 \n",
       "L 253.935054 117.777794 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 268.491576 138.265309 \n",
       "L 268.491576 132.056845 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 283.048098 154.150975 \n",
       "L 283.048098 148.938952 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 297.60462 167.265924 \n",
       "L 297.60462 162.783565 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 312.161141 177.852228 \n",
       "L 312.161141 173.992692 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 326.717663 186.462449 \n",
       "L 326.717663 183.061982 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 341.274185 193.728548 \n",
       "L 341.274185 190.697005 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 355.830707 198.359488 \n",
       "L 355.830707 195.631991 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#pc8fad0d8f3)\" d=\"M 370.387228 202.176136 \n",
       "L 370.387228 199.942706 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-width:1.5;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_15\"/>\n",
       "   <g id=\"patch_5\">\n",
       "    <path d=\"M 50.14375 211.915805 \n",
       "L 50.14375 10.339457 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_6\">\n",
       "    <path d=\"M 384.94375 211.915805 \n",
       "L 384.94375 10.339457 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_7\">\n",
       "    <path d=\"M 50.14375 211.915805 \n",
       "L 384.94375 211.915805 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_8\">\n",
       "    <path d=\"M 50.14375 10.339457 \n",
       "L 384.94375 10.339457 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"legend_1\">\n",
       "    <g id=\"patch_9\">\n",
       "     <path d=\"M 242.046875 47.695707 \n",
       "L 377.94375 47.695707 \n",
       "Q 379.94375 47.695707 379.94375 45.695707 \n",
       "L 379.94375 17.339457 \n",
       "Q 379.94375 15.339457 377.94375 15.339457 \n",
       "L 242.046875 15.339457 \n",
       "Q 240.046875 15.339457 240.046875 17.339457 \n",
       "L 240.046875 45.695707 \n",
       "Q 240.046875 47.695707 242.046875 47.695707 \n",
       "z\n",
       "\" style=\"fill:#ffffff;opacity:0.8;stroke:#cccccc;stroke-linejoin:miter;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_16\">\n",
       "     <path d=\"M 244.046875 23.437894 \n",
       "L 264.046875 23.437894 \n",
       "\" style=\"fill:none;stroke:#ff7f0e;stroke-linecap:square;\"/>\n",
       "    </g>\n",
       "    <g id=\"text_10\">\n",
       "     <!-- Tikhonov -->\n",
       "     <g transform=\"translate(272.046875 26.937894)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M -19 4666 \n",
       "L 3928 4666 \n",
       "L 3928 4134 \n",
       "L 2272 4134 \n",
       "L 2272 0 \n",
       "L 1638 0 \n",
       "L 1638 4134 \n",
       "L -19 4134 \n",
       "L -19 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-54\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 1991 \n",
       "L 2875 3500 \n",
       "L 3609 3500 \n",
       "L 1753 1863 \n",
       "L 3688 0 \n",
       "L 2938 0 \n",
       "L 1159 1709 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "z\n",
       "\" id=\"DejaVuSans-6b\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 3513 2113 \n",
       "L 3513 0 \n",
       "L 2938 0 \n",
       "L 2938 2094 \n",
       "Q 2938 2591 2744 2837 \n",
       "Q 2550 3084 2163 3084 \n",
       "Q 1697 3084 1428 2787 \n",
       "Q 1159 2491 1159 1978 \n",
       "L 1159 0 \n",
       "L 581 0 \n",
       "L 581 4863 \n",
       "L 1159 4863 \n",
       "L 1159 2956 \n",
       "Q 1366 3272 1645 3428 \n",
       "Q 1925 3584 2291 3584 \n",
       "Q 2894 3584 3203 3211 \n",
       "Q 3513 2838 3513 2113 \n",
       "z\n",
       "\" id=\"DejaVuSans-68\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 563 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2284 0 \n",
       "L 1503 0 \n",
       "L 191 3500 \n",
       "z\n",
       "\" id=\"DejaVuSans-76\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-54\"/>\n",
       "      <use x=\"57.958984\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"85.742188\" xlink:href=\"#DejaVuSans-6b\"/>\n",
       "      <use x=\"143.652344\" xlink:href=\"#DejaVuSans-68\"/>\n",
       "      <use x=\"207.03125\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"268.212891\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"331.591797\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"392.773438\" xlink:href=\"#DejaVuSans-76\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"line2d_17\">\n",
       "     <path d=\"M 244.046875 38.116019 \n",
       "L 264.046875 38.116019 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-linecap:square;\"/>\n",
       "    </g>\n",
       "    <g id=\"text_11\">\n",
       "     <!-- Filtered Huber Model -->\n",
       "     <g transform=\"translate(272.046875 41.616019)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 628 4666 \n",
       "L 3309 4666 \n",
       "L 3309 4134 \n",
       "L 1259 4134 \n",
       "L 1259 2759 \n",
       "L 3109 2759 \n",
       "L 3109 2228 \n",
       "L 1259 2228 \n",
       "L 1259 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-46\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 1259 4666 \n",
       "L 1259 2753 \n",
       "L 3553 2753 \n",
       "L 3553 4666 \n",
       "L 4184 4666 \n",
       "L 4184 0 \n",
       "L 3553 0 \n",
       "L 3553 2222 \n",
       "L 1259 2222 \n",
       "L 1259 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-48\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 1569 4666 \n",
       "L 2759 1491 \n",
       "L 3956 4666 \n",
       "L 4897 4666 \n",
       "L 4897 0 \n",
       "L 4281 0 \n",
       "L 4281 4097 \n",
       "L 3078 897 \n",
       "L 2444 897 \n",
       "L 1241 4097 \n",
       "L 1241 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-4d\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-46\"/>\n",
       "      <use x=\"50.269531\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"78.052734\" xlink:href=\"#DejaVuSans-6c\"/>\n",
       "      <use x=\"105.835938\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"145.044922\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"206.568359\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"245.431641\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"306.955078\" xlink:href=\"#DejaVuSans-64\"/>\n",
       "      <use x=\"370.431641\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"402.21875\" xlink:href=\"#DejaVuSans-48\"/>\n",
       "      <use x=\"477.414062\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"540.792969\" xlink:href=\"#DejaVuSans-62\"/>\n",
       "      <use x=\"604.269531\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"665.792969\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"706.90625\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"738.693359\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"824.972656\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"886.154297\" xlink:href=\"#DejaVuSans-64\"/>\n",
       "      <use x=\"949.630859\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1011.154297\" xlink:href=\"#DejaVuSans-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       "  <g id=\"axes_2\">\n",
       "   <g id=\"patch_10\">\n",
       "    <path d=\"M 50.14375 336.499457 \n",
       "L 384.94375 336.499457 \n",
       "L 384.94375 211.915805 \n",
       "L 50.14375 211.915805 \n",
       "z\n",
       "\" style=\"fill:#ffffff;\"/>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_3\">\n",
       "    <g id=\"xtick_7\">\n",
       "     <g id=\"line2d_18\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"93.813315\" xlink:href=\"#mbd05b64608\" y=\"336.499457\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_12\">\n",
       "      <!-- 3 -->\n",
       "      <g transform=\"translate(90.632065 351.097894)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-33\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_8\">\n",
       "     <g id=\"line2d_19\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"152.039402\" xlink:href=\"#mbd05b64608\" y=\"336.499457\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_13\">\n",
       "      <!-- 4 -->\n",
       "      <g transform=\"translate(148.858152 351.097894)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2419 4116 \n",
       "L 825 1625 \n",
       "L 2419 1625 \n",
       "L 2419 4116 \n",
       "z\n",
       "M 2253 4666 \n",
       "L 3047 4666 \n",
       "L 3047 1625 \n",
       "L 3713 1625 \n",
       "L 3713 1100 \n",
       "L 3047 1100 \n",
       "L 3047 0 \n",
       "L 2419 0 \n",
       "L 2419 1100 \n",
       "L 313 1100 \n",
       "L 313 1709 \n",
       "L 2253 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-34\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-34\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_9\">\n",
       "     <g id=\"line2d_20\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"210.265489\" xlink:href=\"#mbd05b64608\" y=\"336.499457\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_14\">\n",
       "      <!-- 5 -->\n",
       "      <g transform=\"translate(207.084239 351.097894)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-35\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_10\">\n",
       "     <g id=\"line2d_21\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"268.491576\" xlink:href=\"#mbd05b64608\" y=\"336.499457\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_15\">\n",
       "      <!-- 6 -->\n",
       "      <g transform=\"translate(265.310326 351.097894)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2113 2584 \n",
       "Q 1688 2584 1439 2293 \n",
       "Q 1191 2003 1191 1497 \n",
       "Q 1191 994 1439 701 \n",
       "Q 1688 409 2113 409 \n",
       "Q 2538 409 2786 701 \n",
       "Q 3034 994 3034 1497 \n",
       "Q 3034 2003 2786 2293 \n",
       "Q 2538 2584 2113 2584 \n",
       "z\n",
       "M 3366 4563 \n",
       "L 3366 3988 \n",
       "Q 3128 4100 2886 4159 \n",
       "Q 2644 4219 2406 4219 \n",
       "Q 1781 4219 1451 3797 \n",
       "Q 1122 3375 1075 2522 \n",
       "Q 1259 2794 1537 2939 \n",
       "Q 1816 3084 2150 3084 \n",
       "Q 2853 3084 3261 2657 \n",
       "Q 3669 2231 3669 1497 \n",
       "Q 3669 778 3244 343 \n",
       "Q 2819 -91 2113 -91 \n",
       "Q 1303 -91 875 529 \n",
       "Q 447 1150 447 2328 \n",
       "Q 447 3434 972 4092 \n",
       "Q 1497 4750 2381 4750 \n",
       "Q 2619 4750 2861 4703 \n",
       "Q 3103 4656 3366 4563 \n",
       "z\n",
       "\" id=\"DejaVuSans-36\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-36\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_11\">\n",
       "     <g id=\"line2d_22\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"326.717663\" xlink:href=\"#mbd05b64608\" y=\"336.499457\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_16\">\n",
       "      <!-- 7 -->\n",
       "      <g transform=\"translate(323.536413 351.097894)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 525 4666 \n",
       "L 3525 4666 \n",
       "L 3525 4397 \n",
       "L 1831 0 \n",
       "L 1172 0 \n",
       "L 2766 4134 \n",
       "L 525 4134 \n",
       "L 525 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-37\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-37\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"xtick_12\">\n",
       "     <g id=\"line2d_23\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"384.94375\" xlink:href=\"#mbd05b64608\" y=\"336.499457\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_17\">\n",
       "      <!-- 8 -->\n",
       "      <g transform=\"translate(381.7625 351.097894)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 2034 2216 \n",
       "Q 1584 2216 1326 1975 \n",
       "Q 1069 1734 1069 1313 \n",
       "Q 1069 891 1326 650 \n",
       "Q 1584 409 2034 409 \n",
       "Q 2484 409 2743 651 \n",
       "Q 3003 894 3003 1313 \n",
       "Q 3003 1734 2745 1975 \n",
       "Q 2488 2216 2034 2216 \n",
       "z\n",
       "M 1403 2484 \n",
       "Q 997 2584 770 2862 \n",
       "Q 544 3141 544 3541 \n",
       "Q 544 4100 942 4425 \n",
       "Q 1341 4750 2034 4750 \n",
       "Q 2731 4750 3128 4425 \n",
       "Q 3525 4100 3525 3541 \n",
       "Q 3525 3141 3298 2862 \n",
       "Q 3072 2584 2669 2484 \n",
       "Q 3125 2378 3379 2068 \n",
       "Q 3634 1759 3634 1313 \n",
       "Q 3634 634 3220 271 \n",
       "Q 2806 -91 2034 -91 \n",
       "Q 1263 -91 848 271 \n",
       "Q 434 634 434 1313 \n",
       "Q 434 1759 690 2068 \n",
       "Q 947 2378 1403 2484 \n",
       "z\n",
       "M 1172 3481 \n",
       "Q 1172 3119 1398 2916 \n",
       "Q 1625 2713 2034 2713 \n",
       "Q 2441 2713 2670 2916 \n",
       "Q 2900 3119 2900 3481 \n",
       "Q 2900 3844 2670 4047 \n",
       "Q 2441 4250 2034 4250 \n",
       "Q 1625 4250 1398 4047 \n",
       "Q 1172 3844 1172 3481 \n",
       "z\n",
       "\" id=\"DejaVuSans-38\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-38\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_18\">\n",
       "     <!-- Antineutrino Energy [MeV] -->\n",
       "     <g transform=\"translate(151.161719 364.776019)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 2188 4044 \n",
       "L 1331 1722 \n",
       "L 3047 1722 \n",
       "L 2188 4044 \n",
       "z\n",
       "M 1831 4666 \n",
       "L 2547 4666 \n",
       "L 4325 0 \n",
       "L 3669 0 \n",
       "L 3244 1197 \n",
       "L 1141 1197 \n",
       "L 716 0 \n",
       "L 50 0 \n",
       "L 1831 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-41\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 628 4666 \n",
       "L 3578 4666 \n",
       "L 3578 4134 \n",
       "L 1259 4134 \n",
       "L 1259 2753 \n",
       "L 3481 2753 \n",
       "L 3481 2222 \n",
       "L 1259 2222 \n",
       "L 1259 531 \n",
       "L 3634 531 \n",
       "L 3634 0 \n",
       "L 628 0 \n",
       "L 628 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-45\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2906 1791 \n",
       "Q 2906 2416 2648 2759 \n",
       "Q 2391 3103 1925 3103 \n",
       "Q 1463 3103 1205 2759 \n",
       "Q 947 2416 947 1791 \n",
       "Q 947 1169 1205 825 \n",
       "Q 1463 481 1925 481 \n",
       "Q 2391 481 2648 825 \n",
       "Q 2906 1169 2906 1791 \n",
       "z\n",
       "M 3481 434 \n",
       "Q 3481 -459 3084 -895 \n",
       "Q 2688 -1331 1869 -1331 \n",
       "Q 1566 -1331 1297 -1286 \n",
       "Q 1028 -1241 775 -1147 \n",
       "L 775 -588 \n",
       "Q 1028 -725 1275 -790 \n",
       "Q 1522 -856 1778 -856 \n",
       "Q 2344 -856 2625 -561 \n",
       "Q 2906 -266 2906 331 \n",
       "L 2906 616 \n",
       "Q 2728 306 2450 153 \n",
       "Q 2172 0 1784 0 \n",
       "Q 1141 0 747 490 \n",
       "Q 353 981 353 1791 \n",
       "Q 353 2603 747 3093 \n",
       "Q 1141 3584 1784 3584 \n",
       "Q 2172 3584 2450 3431 \n",
       "Q 2728 3278 2906 2969 \n",
       "L 2906 3500 \n",
       "L 3481 3500 \n",
       "L 3481 434 \n",
       "z\n",
       "\" id=\"DejaVuSans-67\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 2059 -325 \n",
       "Q 1816 -950 1584 -1140 \n",
       "Q 1353 -1331 966 -1331 \n",
       "L 506 -1331 \n",
       "L 506 -850 \n",
       "L 844 -850 \n",
       "Q 1081 -850 1212 -737 \n",
       "Q 1344 -625 1503 -206 \n",
       "L 1606 56 \n",
       "L 191 3500 \n",
       "L 800 3500 \n",
       "L 1894 763 \n",
       "L 2988 3500 \n",
       "L 3597 3500 \n",
       "L 2059 -325 \n",
       "z\n",
       "\" id=\"DejaVuSans-79\" transform=\"scale(0.015625)\"/>\n",
       "       <path d=\"M 1831 0 \n",
       "L 50 4666 \n",
       "L 709 4666 \n",
       "L 2188 738 \n",
       "L 3669 4666 \n",
       "L 4325 4666 \n",
       "L 2547 0 \n",
       "L 1831 0 \n",
       "z\n",
       "\" id=\"DejaVuSans-56\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-41\"/>\n",
       "      <use x=\"68.408203\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"131.787109\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"170.996094\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"198.779297\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"262.158203\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"323.681641\" xlink:href=\"#DejaVuSans-75\"/>\n",
       "      <use x=\"387.060547\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"426.269531\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"467.382812\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"495.166016\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"558.544922\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"619.726562\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"651.513672\" xlink:href=\"#DejaVuSans-45\"/>\n",
       "      <use x=\"714.697266\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"778.076172\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"839.599609\" xlink:href=\"#DejaVuSans-72\"/>\n",
       "      <use x=\"878.962891\" xlink:href=\"#DejaVuSans-67\"/>\n",
       "      <use x=\"942.439453\" xlink:href=\"#DejaVuSans-79\"/>\n",
       "      <use x=\"1001.619141\" xlink:href=\"#DejaVuSans-20\"/>\n",
       "      <use x=\"1033.40625\" xlink:href=\"#DejaVuSans-5b\"/>\n",
       "      <use x=\"1072.419922\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"1158.699219\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"1220.222656\" xlink:href=\"#DejaVuSans-56\"/>\n",
       "      <use x=\"1288.630859\" xlink:href=\"#DejaVuSans-5d\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"matplotlib.axis_4\">\n",
       "    <g id=\"ytick_9\">\n",
       "     <g id=\"line2d_24\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"306.948839\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_19\">\n",
       "      <!-- 0.9 -->\n",
       "      <g transform=\"translate(27.240625 310.748058)scale(0.1 -0.1)\">\n",
       "       <defs>\n",
       "        <path d=\"M 703 97 \n",
       "L 703 672 \n",
       "Q 941 559 1184 500 \n",
       "Q 1428 441 1663 441 \n",
       "Q 2288 441 2617 861 \n",
       "Q 2947 1281 2994 2138 \n",
       "Q 2813 1869 2534 1725 \n",
       "Q 2256 1581 1919 1581 \n",
       "Q 1219 1581 811 2004 \n",
       "Q 403 2428 403 3163 \n",
       "Q 403 3881 828 4315 \n",
       "Q 1253 4750 1959 4750 \n",
       "Q 2769 4750 3195 4129 \n",
       "Q 3622 3509 3622 2328 \n",
       "Q 3622 1225 3098 567 \n",
       "Q 2575 -91 1691 -91 \n",
       "Q 1453 -91 1209 -44 \n",
       "Q 966 3 703 97 \n",
       "z\n",
       "M 1959 2075 \n",
       "Q 2384 2075 2632 2365 \n",
       "Q 2881 2656 2881 3163 \n",
       "Q 2881 3666 2632 3958 \n",
       "Q 2384 4250 1959 4250 \n",
       "Q 1534 4250 1286 3958 \n",
       "Q 1038 3666 1038 3163 \n",
       "Q 1038 2656 1286 2365 \n",
       "Q 1534 2075 1959 2075 \n",
       "z\n",
       "\" id=\"DejaVuSans-39\" transform=\"scale(0.015625)\"/>\n",
       "       </defs>\n",
       "       <use xlink:href=\"#DejaVuSans-30\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-39\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_10\">\n",
       "     <g id=\"line2d_25\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"273.092654\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_20\">\n",
       "      <!-- 1.0 -->\n",
       "      <g transform=\"translate(27.240625 276.891872)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-30\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"ytick_11\">\n",
       "     <g id=\"line2d_26\">\n",
       "      <g>\n",
       "       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.14375\" xlink:href=\"#mece3aa48c0\" y=\"239.236468\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "     <g id=\"text_21\">\n",
       "      <!-- 1.1 -->\n",
       "      <g transform=\"translate(27.240625 243.035687)scale(0.1 -0.1)\">\n",
       "       <use xlink:href=\"#DejaVuSans-31\"/>\n",
       "       <use x=\"63.623047\" xlink:href=\"#DejaVuSans-2e\"/>\n",
       "       <use x=\"95.410156\" xlink:href=\"#DejaVuSans-31\"/>\n",
       "      </g>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_22\">\n",
       "     <!-- Ratio -->\n",
       "     <g transform=\"translate(21.160938 287.042006)rotate(-90)scale(0.1 -0.1)\">\n",
       "      <use xlink:href=\"#DejaVuSans-52\"/>\n",
       "      <use x=\"67.232422\" xlink:href=\"#DejaVuSans-61\"/>\n",
       "      <use x=\"128.511719\" xlink:href=\"#DejaVuSans-74\"/>\n",
       "      <use x=\"167.720703\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"195.503906\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_2\">\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 64.700272 292.768343 \n",
       "L 64.700272 262.649549 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 79.256793 290.622868 \n",
       "L 79.256793 265.212699 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 93.813315 280.531066 \n",
       "L 93.813315 256.443621 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 108.369837 278.429154 \n",
       "L 108.369837 254.2315 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 122.926359 279.983706 \n",
       "L 122.926359 258.034627 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 137.48288 294.11081 \n",
       "L 137.48288 273.199184 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 152.039402 298.473959 \n",
       "L 152.039402 278.045664 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 166.595924 300.316148 \n",
       "L 166.595924 279.808178 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 181.152446 286.057374 \n",
       "L 181.152446 265.243432 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 195.708967 270.63422 \n",
       "L 195.708967 249.070402 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 210.265489 272.947628 \n",
       "L 210.265489 250.612384 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 224.822011 274.825317 \n",
       "L 224.822011 250.533212 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 239.378533 269.96015 \n",
       "L 239.378533 243.047352 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 253.935054 262.961511 \n",
       "L 253.935054 234.339171 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 268.491576 265.406596 \n",
       "L 268.491576 236.21918 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 283.048098 281.705479 \n",
       "L 283.048098 251.934736 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 297.60462 303.445093 \n",
       "L 297.60462 272.504244 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 312.161141 321.819251 \n",
       "L 312.161141 288.979789 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 326.717663 330.836564 \n",
       "L 326.717663 293.320414 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 341.274185 325.918583 \n",
       "L 341.274185 278.290696 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 355.830707 306.298983 \n",
       "L 355.830707 244.862217 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 370.387228 291.088546 \n",
       "L 370.387228 217.578698 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "   </g>\n",
       "   <g id=\"LineCollection_3\">\n",
       "    <path clip-path=\"url(#p6819ccac4d)\" d=\"M 35.587228 273.092654 \n",
       "L 384.94375 273.092654 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-dasharray:5.55,2.4;stroke-dashoffset:0;stroke-opacity:0.5;stroke-width:1.5;\"/>\n",
       "   </g>\n",
       "   <g id=\"line2d_27\">\n",
       "    <defs>\n",
       "     <path d=\"M 0 1.5 \n",
       "C 0.397805 1.5 0.77937 1.341951 1.06066 1.06066 \n",
       "C 1.341951 0.77937 1.5 0.397805 1.5 0 \n",
       "C 1.5 -0.397805 1.341951 -0.77937 1.06066 -1.06066 \n",
       "C 0.77937 -1.341951 0.397805 -1.5 0 -1.5 \n",
       "C -0.397805 -1.5 -0.77937 -1.341951 -1.06066 -1.06066 \n",
       "C -1.341951 -0.77937 -1.5 -0.397805 -1.5 0 \n",
       "C -1.5 0.397805 -1.341951 0.77937 -1.06066 1.06066 \n",
       "C -0.77937 1.341951 -0.397805 1.5 0 1.5 \n",
       "z\n",
       "\" id=\"m4a11b2a38a\" style=\"stroke:#1f77b4;\"/>\n",
       "    </defs>\n",
       "    <g clip-path=\"url(#p6819ccac4d)\">\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"64.700272\" xlink:href=\"#m4a11b2a38a\" y=\"277.708946\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"79.256793\" xlink:href=\"#m4a11b2a38a\" y=\"277.917783\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"93.813315\" xlink:href=\"#m4a11b2a38a\" y=\"268.487343\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"108.369837\" xlink:href=\"#m4a11b2a38a\" y=\"266.330327\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"122.926359\" xlink:href=\"#m4a11b2a38a\" y=\"269.009167\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"137.48288\" xlink:href=\"#m4a11b2a38a\" y=\"283.654997\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"152.039402\" xlink:href=\"#m4a11b2a38a\" y=\"288.259811\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"166.595924\" xlink:href=\"#m4a11b2a38a\" y=\"290.062163\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"181.152446\" xlink:href=\"#m4a11b2a38a\" y=\"275.650403\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"195.708967\" xlink:href=\"#m4a11b2a38a\" y=\"259.852311\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"210.265489\" xlink:href=\"#m4a11b2a38a\" y=\"261.780006\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"224.822011\" xlink:href=\"#m4a11b2a38a\" y=\"262.679264\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"239.378533\" xlink:href=\"#m4a11b2a38a\" y=\"256.503751\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"253.935054\" xlink:href=\"#m4a11b2a38a\" y=\"248.650341\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"268.491576\" xlink:href=\"#m4a11b2a38a\" y=\"250.812888\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"283.048098\" xlink:href=\"#m4a11b2a38a\" y=\"266.820108\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"297.60462\" xlink:href=\"#m4a11b2a38a\" y=\"287.974668\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"312.161141\" xlink:href=\"#m4a11b2a38a\" y=\"305.39952\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"326.717663\" xlink:href=\"#m4a11b2a38a\" y=\"312.078489\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"341.274185\" xlink:href=\"#m4a11b2a38a\" y=\"302.10464\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"355.830707\" xlink:href=\"#m4a11b2a38a\" y=\"275.5806\"/>\n",
       "     <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"370.387228\" xlink:href=\"#m4a11b2a38a\" y=\"254.333622\"/>\n",
       "    </g>\n",
       "   </g>\n",
       "   <g id=\"patch_11\">\n",
       "    <path d=\"M 50.14375 336.499457 \n",
       "L 50.14375 211.915805 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_12\">\n",
       "    <path d=\"M 384.94375 336.499457 \n",
       "L 384.94375 211.915805 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_13\">\n",
       "    <path d=\"M 50.14375 336.499457 \n",
       "L 384.94375 336.499457 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"patch_14\">\n",
       "    <path d=\"M 50.14375 211.915805 \n",
       "L 384.94375 211.915805 \n",
       "\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n",
       "   </g>\n",
       "   <g id=\"legend_2\">\n",
       "    <g id=\"patch_15\">\n",
       "     <path d=\"M 267.353125 234.59393 \n",
       "L 377.94375 234.59393 \n",
       "Q 379.94375 234.59393 379.94375 232.59393 \n",
       "L 379.94375 218.915805 \n",
       "Q 379.94375 216.915805 377.94375 216.915805 \n",
       "L 267.353125 216.915805 \n",
       "Q 265.353125 216.915805 265.353125 218.915805 \n",
       "L 265.353125 232.59393 \n",
       "Q 265.353125 234.59393 267.353125 234.59393 \n",
       "z\n",
       "\" style=\"fill:#ffffff;opacity:0.8;stroke:#cccccc;stroke-linejoin:miter;\"/>\n",
       "    </g>\n",
       "    <g id=\"LineCollection_4\">\n",
       "     <path d=\"M 279.353125 230.014243 \n",
       "L 279.353125 220.014243 \n",
       "\" style=\"fill:none;stroke:#1f77b4;stroke-width:1.5;\"/>\n",
       "    </g>\n",
       "    <g id=\"line2d_28\"/>\n",
       "    <g id=\"line2d_29\">\n",
       "     <g>\n",
       "      <use style=\"fill:#1f77b4;stroke:#1f77b4;\" x=\"279.353125\" xlink:href=\"#m4a11b2a38a\" y=\"225.014243\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "    <g id=\"text_23\">\n",
       "     <!-- Tikhonov/Model -->\n",
       "     <g transform=\"translate(297.353125 228.514243)scale(0.1 -0.1)\">\n",
       "      <defs>\n",
       "       <path d=\"M 1625 4666 \n",
       "L 2156 4666 \n",
       "L 531 -594 \n",
       "L 0 -594 \n",
       "L 1625 4666 \n",
       "z\n",
       "\" id=\"DejaVuSans-2f\" transform=\"scale(0.015625)\"/>\n",
       "      </defs>\n",
       "      <use xlink:href=\"#DejaVuSans-54\"/>\n",
       "      <use x=\"57.958984\" xlink:href=\"#DejaVuSans-69\"/>\n",
       "      <use x=\"85.742188\" xlink:href=\"#DejaVuSans-6b\"/>\n",
       "      <use x=\"143.652344\" xlink:href=\"#DejaVuSans-68\"/>\n",
       "      <use x=\"207.03125\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"268.212891\" xlink:href=\"#DejaVuSans-6e\"/>\n",
       "      <use x=\"331.591797\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"392.773438\" xlink:href=\"#DejaVuSans-76\"/>\n",
       "      <use x=\"451.953125\" xlink:href=\"#DejaVuSans-2f\"/>\n",
       "      <use x=\"485.644531\" xlink:href=\"#DejaVuSans-4d\"/>\n",
       "      <use x=\"571.923828\" xlink:href=\"#DejaVuSans-6f\"/>\n",
       "      <use x=\"633.105469\" xlink:href=\"#DejaVuSans-64\"/>\n",
       "      <use x=\"696.582031\" xlink:href=\"#DejaVuSans-65\"/>\n",
       "      <use x=\"758.105469\" xlink:href=\"#DejaVuSans-6c\"/>\n",
       "     </g>\n",
       "    </g>\n",
       "   </g>\n",
       "  </g>\n",
       " </g>\n",
       " <defs>\n",
       "  <clipPath id=\"pc8fad0d8f3\">\n",
       "   <rect height=\"201.576348\" width=\"334.8\" x=\"50.14375\" y=\"10.339457\"/>\n",
       "  </clipPath>\n",
       "  <clipPath id=\"p6819ccac4d\">\n",
       "   <rect height=\"124.583652\" width=\"334.8\" x=\"50.14375\" y=\"211.915805\"/>\n",
       "  </clipPath>\n",
       " </defs>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<Figure size 432x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, (ax1, ax2) = plt.subplots(nrows=2, ncols=1, sharex=True, squeeze=True, gridspec_kw = {'height_ratios':[1.618, 1]}, figsize=(6,6))\n",
    "fig.subplots_adjust(hspace=0)\n",
    "\n",
    "plt.sca(ax1)\n",
    "ax1.stairs(spectrum_t, bin_edges, label='Tikhonov', color='C1')\n",
    "ax1.errorbar(bin_centers, spectrum_t, yerr=np.sqrt(np.diagonal(covmat_t)), \n",
    "             linestyle='None', marker='None', color='C1')\n",
    "\n",
    "ax1.stairs(spectrum_huber_filtered, bin_edges, label='Filtered Huber Model')\n",
    "plt.ylabel(\"Normalized Rate [arb. unt.]\")\n",
    "plt.legend();\n",
    "\n",
    "plt.sca(ax2)\n",
    "ax2.errorbar(bin_centers, spectrum_t/spectrum_huber_filtered, yerr=np.sqrt(np.diagonal(covmat_t))/spectrum_huber_filtered, \n",
    "             linestyle='None', marker='.', color='C0', label='Tikhonov/Model')\n",
    "\n",
    "ax2.hlines(y=1, xmin=2, xmax=8, color='k', alpha=0.5, linestyle='--')\n",
    "\n",
    "plt.ylabel('Ratio')\n",
    "plt.xlabel('Antineutrino Energy [MeV]')\n",
    "plt.xlim(2.25,8);\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3335a913",
   "metadata": {},
   "source": [
    "## Conclusions\n",
    "\n",
    "We have demonstrated how to read the supplemental materials. In this short note we have performed a direct comparison between the two frameworks utilized in this publication and reacreated one of the main figures. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f891c9ee",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/TikhonovJointUnfolding_CovarianceMatrix.txt <==
# -----------------------------------------------------------------
# Covariance matrix of the area-normalized unfolded spectrum (true space)
# True energy binning with 22 250keV-wide bins, ranging from 2.375000MeV (lower edge of lowest bin) to 7.875000MeV (upper edge of highest bin)
# -----------------------------------------------------------------
#
0.000065664545199795,0.000026018452324168,-0.000019192248008232,-0.000005631312432801,0.000007932402181344,-0.000000868703552835,-0.000001914927355037,0.000000679119279255,-0.000000734297226678,-0.000001484213600867,-0.000001297008588043,-0.000000683386831592,-0.000000006436248954,0.000000099092011770,-0.000000366752985910,-0.000000755763149768,-0.000000764211105665,-0.000000791703295115,-0.000000910750422477,-0.000000807032980226,-0.000000618400934180,-0.000000441192032424
0.000026018452324168,0.000074407565991870,0.000017257246331377,-0.000028244444376660,0.000000973721477306,0.000009625123488717,-0.000001528700051384,-0.000001543142623836,0.000000861870778908,-0.000000804907230559,-0.000001337077140578,-0.000000270599770337,0.000000412388511913,0.000000396285712098,0.000000237935039605,0.000000097489646793,-0.000000217283779453,-0.000000397054981117,-0.000000356214499558,-0.000000369639548369,-0.000000364917960875,-0.000000289971151061
-0.000019192248008232,0.000017257246331377,0.000092969641630274,0.000021760876751886,-0.000027742754871335,0.000006214548366548,0.000007532057259848,-0.000003950957719939,-0.000001069775361774,0.000001320870737281,0.000000784554306723,0.000000648745497565,0.000000841714146706,0.000000681192428575,0.000000306280083898,0.000000052522442826,-0.000000045316275567,-0.000000078233276780,-0.000000117830181777,-0.000000141338672612,-0.000000135997696158,-0.000000108082853307
-0.000005631312432801,-0.000028244444376660,0.000021760876751886,0.000118337450137515,0.000014841117845923,-0.000037976018374096,0.000006152454835621,0.000007260792854410,-0.000004073940495084,0.000000179220570483,0.000003116967396962,0.000002024934795075,0.000000980435296251,0.000000616926969336,0.000000096384120202,-0.000000254720723862,-0.000000039290765723,0.000000120093817324,-0.000000019923440486,-0.000000034369094384,0.000000002234546791,0.000000004752595706
0.000007932402181344,0.000000973721477306,-0.000027742754871335,0.000014841117845923,0.000107721981023825,-0.000000175445086058,-0.000039315088496243,0.000009419107254073,0.000008563696579871,-0.000003297569383546,-0.000001260298315109,0.000001816901033334,0.000001293338441634,0.000000321904919069,0.000000235175443520,0.000000327847734998,0.000000172410364982,0.000000099702750655,0.000000171776823190,0.000000112982192535,0.000000034130094248,0.000000003614416843
-0.000000868703552835,0.000009625123488717,0.000006214548366548,-0.000037976018374096,-0.000000175445086058,0.000098164305727995,-0.000001578074268463,-0.000037534716799029,0.000008618458337815,0.000008247456302307,-0.000003698524838543,-0.000002883838087915,0.000000497093369419,0.000000961965622285,0.000000324576507481,0.000000057088927198,0.000000015388840604,-0.000000047499175083,-0.000000131733658559,-0.000000170833458643,-0.000000157161584914,-0.000000116848902992
-0.000001914927355037,-0.000001528700051384,0.000007532057259848,0.000006152454835621,-0.000039315088496243,-0.000001578074268463,0.000089375537413298,-0.000000180774276005,-0.000035834909397898,0.000004190220617728,0.000009008167995117,-0.000001580679355416,-0.000002617089247695,0.000000030096247762,0.000000664893787521,0.000000157808885304,-0.000000066647591414,-0.000000119087814274,-0.000000200768408952,-0.000000176306306352,-0.000000116312941267,-0.000000076408766638
0.000000679119279255,-0.000001543142623836,-0.000003950957719939,0.000007260792854410,0.000009419107254073,-0.000037534716799029,-0.000000180774276005,0.000079663684920181,0.000003139952962991,-0.000032766609708390,-0.000000238041373548,0.000010135428377090,0.000002198388882905,-0.000001291564063721,-0.000000124949114880,0.000000777789191174,0.000000663229032420,0.000000447131230691,0.000000422178176819,0.000000338381697484,0.000000236875192245,0.000000163067043554
-0.000000734297226678,0.000000861870778908,-0.000001069775361774,-0.000004073940495084,0.000008563696579871,0.000008618458337815,-0.000035834909397898,0.000003139952962991,0.000068826002850578,0.000007680104628312,-0.000027893341275949,-0.000004062027727180,0.000008547942111806,0.000004186354385637,-0.000000005914840807,-0.000000090029568388,0.000000764769581992,0.000001019245652366,0.000000842029509585,0.000000616048859346,0.000000457113045658,0.000000323688584255
-0.000001484213600867,-0.000000804907230559,0.000001320870737281,0.000000179220570483,-0.000003297569383546,0.000008247456302307,0.000004190220617728,-0.000032766609708389,0.000007680104628312,0.000059506459450047,0.000011945986128896,-0.000023210007384284,-0.000008679702273531,0.000004671562692683,0.000003966260765514,0.000000673583120167,-0.000000013889039777,0.000000497603817818,0.000000768606596388,0.000000646284850178,0.000000463005766232,0.000000314826943925
-0.000001297008588043,-0.000001337077140578,0.000000784554306723,0.000003116967396962,-0.000001260298315109,-0.000003698524838543,0.000009008167995117,-0.000000238041373548,-0.000027893341275949,0.000011945986128896,0.000052893527016623,0.000015234647835240,-0.000016158106827162,-0.000009808753504247,0.000001915823710153,0.000003512119608752,0.000001448153519453,0.000000529423545279,0.000000613576076457,0.000000678949232811,0.000000582823783319,0.000000432942920831
-0.000000683386831592,-0.000000270599770337,0.000000648745497565,0.000002024934795075,0.000001816901033334,-0.000002883838087915,-0.000001580679355416,0.000010135428377090,-0.000004062027727180,-0.000023210007384284,0.000015234647835240,0.000049872138633114,0.000021263061671921,-0.000007940467747366,-0.000007830332935765,0.000000658578347717,0.000003283510594231,0.000002314551123268,0.000001391361247523,0.000001020289675975,0.000000819570780879,0.000000612235796055
-0.000000006436248954,0.000000412388511913,0.000000841714146706,0.000000980435296251,0.000001293338441634,0.000000497093369419,-0.000002617089247695,0.000002198388882905,0.000008547942111806,-0.000008679702273531,-0.000016158106827162,0.000021263061671921,0.000044733697127825,0.000022968358539256,-0.000002855058682917,-0.000005766419107950,0.000000100969309577,0.000002949488100342,0.000002690304824710,0.000001769080322004,0.000001188191639873,0.000000811943517236
0.000000099092011770,0.000000396285712098,0.000000681192428575,0.000000616926969336,0.000000321904919069,0.000000961965622285,0.000000030096247762,-0.000001291564063721,0.000004186354385637,0.000004671562692683,-0.000009808753504247,-0.000007940467747366,0.000022968358539256,0.000038687967517138,0.000019436980444173,-0.000001107525298686,-0.000004325796164476,-0.000000027494898974,0.000002430120584313,0.000002306062586081,0.000001652959419244,0.000001115369248388
-0.000000366752985910,0.000000237935039605,0.000000306280083898,0.000000096384120202,0.000000235175443520,0.000000324576507481,0.000000664893787521,-0.000000124949114880,-0.000000005914840807,0.000003966260765514,0.000001915823710153,-0.000007830332935765,-0.000002855058682917,0.000019436980444173,0.000029242388874104,0.000014779772012906,0.000000092313953486,-0.000002882640426420,-0.000000330747090659,0.000001261755718079,0.000001387633810340,0.000001062520932255
-0.000000755763149768,0.000000097489646793,0.000000052522442826,-0.000000254720723862,0.000000327847734998,0.000000057088927198,0.000000157808885304,0.000000777789191174,-0.000000090029568388,0.000000673583120167,0.000003512119608752,0.000000658578347717,-0.000005766419107950,-0.000001107525298686,0.000014779772012906,0.000020609010842906,0.000011251541908089,0.000001004390128541,-0.000001854568520581,-0.000000873259869377,-0.000000035475838239,0.000000203064820978
-0.000000764211105665,-0.000000217283779453,-0.000000045316275567,-0.000000039290765723,0.000000172410364982,0.000000015388840604,-0.000000066647591414,0.000000663229032420,0.000000764769581992,-0.000000013889039777,0.000001448153519453,0.000003283510594231,0.000000100969309577,-0.000004325796164476,0.000000092313953486,0.000011251541908089,0.000015242555034727,0.000008752983849704,0.000001512952328271,-0.000001060272192999,-0.000001095177984238,-0.000000722437218308
-0.000000791703295115,-0.000000397054981117,-0.000000078233276780,0.000000120093817324,0.000000099702750655,-0.000000047499175083,-0.000000119087814274,0.000000447131230691,0.000001019245652366,0.000000497603817818,0.000000529423545279,0.000002314551123268,0.000002949488100342,-0.000000027494898974,-0.000002882640426420,0.000001004390128541,0.000008752983849704,0.000011300941959049,0.000007054615555622,0.000002300040524502,0.000000296483421087,-0.000000183904224920
-0.000000910750422477,-0.000000356214499558,-0.000000117830181777,-0.000000019923440486,0.000000171776823190,-0.000000131733658559,-0.000000200768408952,0.000000422178176819,0.000000842029509585,0.000000768606596388,0.000000613576076457,0.000001391361247523,0.000002690304824710,0.000002430120584313,-0.000000330747090659,-0.000001854568520581,0.000001512952328271,0.000007054615555622,0.000008772460888311,0.000006229091041236,0.000003618190800401,0.000002066931800970
-0.000000807032980226,-0.000000369639548369,-0.000000141338672612,-0.000000034369094384,0.000000112982192535,-0.000000170833458643,-0.000000176306306352,0.000000338381697484,0.000000616048859346,0.000000646284850178,0.000000678949232811,0.000001020289675975,0.000001769080322004,0.000002306062586081,0.000001261755718079,-0.000000873259869377,-0.000001060272192999,0.000002300040524502,0.000006229091041236,0.000006972232504108,0.000005666228901456,0.000003990481602087
-0.000000618400934180,-0.000000364917960875,-0.000000135997696158,0.000000002234546791,0.000000034130094248,-0.000000157161584914,-0.000000116312941267,0.000000236875192245,0.000000457113045658,0.000000463005766232,0.000000582823783319,0.000000819570780879,0.000001188191639873,0.000001652959419244,0.000001387633810340,-0.000000035475838239,-0.000001095177984238,0.000000296483421087,0.000003618190800401,0.000005666228901456,0.000005643819096556,0.000004464487163661
-0.000000441192032424,-0.000000289971151061,-0.000000108082853307,0.000000004752595706,0.000000003614416843,-0.000000116848902992,-0.000000076408766638,0.000000163067043554,0.000000323688584255,0.000000314826943925,0.000000432942920831,0.000000612235796055,0.000000811943517236,0.000001115369248388,0.000001062520932255,0.000000203064820978,-0.000000722437218308,-0.000000183904224920,0.000002066931800970,0.000003990481602087,0.000004464487163661,0.000003784331434459


==> anc/TikhonovJointUnfolding_FilterMatrix.txt <==
# -----------------------------------------------------------------
# Filter matrix of the unfolded spectrum (true space)
# True energy binning with 25 250keV-wide bins, ranging from 1.875000MeV (lower edge of lowest bin) to 8.125000MeV (upper edge of highest bin)
# -----------------------------------------------------------------
#
0.185942650296457124,0.255828189524848426,0.132487906130115046,0.003674399427628150,-0.012993883555097230,0.002179341374868841,0.002054970254701859,-0.000673036269305476,-0.000079828509420800,0.000244895913935207,-0.000075155978239109,-0.000067704141211435,0.000559803014306087,0.000348659783875728,-0.000834133688583902,-0.001315135627169415,0.000206147479779872,0.001107168459936707,0.000013115659865541,-0.001160794366664284,-0.000972308765888870,0.000545673455072532,0.002340592045698555,0.003457664728169328,0.003858605154068739
0.255102958126374901,0.431366310237831896,0.289517943760175533,0.041574647724062906,-0.026481342277286712,-0.001420008890318161,0.005650428204959030,-0.000722062387124644,-0.000846258034550252,0.000792914592630468,-0.000074792757905374,-0.000229142942570117,0.000734181670590484,0.000367439294659235,-0.001298827706705074,-0.001760302129607673,0.000406449680500933,0.001156152449979441,0.000257805173434305,-0.001006613313212880,-0.002060058003210749,-0.000040982780143848,0.003986344193517064,0.006189283055768529,0.007208739195021978
0.083231160419584629,0.297357132421359804,0.473146147789298921,0.244152364542243178,0.005094131516639844,-0.026500116890142263,0.005757086915035355,0.003133869353496400,-0.002285551967468719,0.000365294232292754,0.000331759521082276,-0.000341809273603529,0.000604152511469708,0.000381443062613413,-0.001151068008906511,-0.001411829384638268,0.000426781774651780,0.000709120264663488,0.000474996933761566,-0.000753191743422582,-0.002647375908357656,-0.000931709134538134,0.003471632446668926,0.006666955617463603,0.008515663966086074
-0.058818593127225184,0.005844125765028463,0.308204875011344026,0.524118482201072267,0.245260554427246980,-0.011225152605338472,-0.029391538351049910,0.007827205339084599,0.003794778367843504,-0.004738940161339912,0.000823725033454320,0.001047065661078722,0.001123805600547734,0.001407468223733190,-0.001145469584138585,-0.002857665763861345,-0.000179624826296304,0.003333668078380450,-0.001344545301789733,-0.006651070336881778,0.000979574781847984,0.005115579219363511,0.002202707740279957,0.003539966714180040,0.005423566952908500
-0.019700663012464516,-0.067019215861120293,-0.004291394926431492,0.316156488947775927,0.551994751462263067,0.239690995379952754,-0.030842673660433528,-0.022554443908221686,0.011917168021477824,0.002737103174617445,-0.003397149991625490,0.000043780773182351,0.001233248636485814,-0.000439481620837930,-0.001284949523032982,-0.000159579682983889,0.000413630818237379,0.000162056288277268,0.000755568471638500,0.000152706969375190,-0.003640662068249052,-0.001877791030075729,0.003545234096444131,0.005588548884706158,0.006552270306177251
0.015948695186346996,-0.001074763336513043,-0.052407606513726342,-0.008903036040506714,0.277685877997545461,0.569418311300254221,0.259150537615164489,-0.039870966836526703,-0.026117941419223450,0.019084365300708613,-0.000690807003349239,-0.004067447554350776,-0.000076962036571738,-0.001487299730843081,-0.000848028604905412,0.002510521894249490,0.000898925210227827,-0.003503816486803659,0.003702941514644453,0.008585582949460291,-0.008983033663653956,-0.011007946180485496,0.004289755638445037,0.006871352289349503,0.006388313500668302
-0.003983605189059866,0.007915427629400579,0.018481762153306578,-0.037499103604473900,-0.048800763254860650,0.262683492788129247,0.605707066861354115,0.262482257137625352,-0.054268584099752291,-0.024925166334827945,0.015757832640897584,0.002971526895123720,-0.003639446809505683,-0.000341883931898408,0.000977058671509651,-0.000753621207247848,-0.000462922612252362,0.001399169901446351,0.000072628342329705,-0.002026453838500253,-0.001760269006054678,-0.000384772623061642,0.002159251841008385,0.003140705814374259,0.003683402400397915
-0.004396702997498112,-0.003290412287757079,0.009114047531927702,0.011789921722094511,-0.030025208751369652,-0.048307396754816184,0.256576938943095412,0.605108859616031114,0.270859593217174177,-0.060447635346839737,-0.029120564180426245,0.017990056146776873,0.005510996073927105,-0.004256121717259905,-0.001801315377456213,0.000116007356341813,-0.000117196118862550,0.001805437659815930,-0.001335250201563403,-0.003797168053772233,0.001955115521267624,0.003680117461313922,0.000269160446136598,0.000832080033073414,0.002160033491502481
0.001544164122976676,0.000191280527613384,-0.003552025011936476,0.001076892451727800,0.014881481771351917,-0.021687852143773514,-0.055265000979391396,0.255540777706585343,0.607104355506838278,0.276591565174004794,-0.056184064378158538,-0.037236047395532712,0.016534631979437560,0.009041753416697867,-0.004846734166935347,-0.003532369162912273,0.000452858995989143,0.002010336463027623,-0.000033563683378912,-0.001739289790622907,0.001128068777011004,0.002609102965870813,0.000009375506805586,-0.001848356853279126,-0.001335925406532866
-0.000284639409224610,0.002916997263209067,0.002724973868502966,-0.009445966075933602,0.002004543997585159,0.017559745572891011,-0.023109429326341822,-0.052364714831355332,0.255127316314026242,0.588585890602898787,0.291174873851263782,-0.046783777951946957,-0.046016987042334541,0.013689175225255834,0.012000260849752220,-0.003786523544313911,-0.003741011084989792,0.001523074869170801,0.000524020625452301,-0.002511001515454889,0.001818413244162481,0.003852578383336270,-0.000763851182979365,-0.003559362587196322,-0.005291750025809784
0.001100869718506182,0.001094151744575639,-0.000030474980130710,0.000225862931726004,-0.002724836926567140,0.000380178584669506,0.012714002071441508,-0.023053590483768725,-0.044534915659089472,0.257770820176267568,0.568288397010373036,0.299099795079548647,-0.027744954510798711,-0.054246515590280653,0.003159889224409773,0.015037280216763222,0.002304183143685042,-0.003271474209639064,-0.000695432341622328,0.001380642414287690,-0.001508274253271971,-0.001814296798414914,0.000434021395880475,-0.000953180519447022,-0.003687077061070484
0.002705715795397191,0.000513771178866369,-0.002522601840472863,0.003084523792657037,-0.000175830397329769,-0.004898445554995276,0.002722818700696850,0.012146664500298495,-0.027636970693769438,-0.032135065536053498,0.261133229502206687,0.538073901233197760,0.300256280454562319,-0.008168134212810541,-0.059292922666145984,-0.005460526009076478,0.014618784385578608,0.005506850072439687,-0.001560360646098308,-0.000766280702351715,-0.002151407442089022,-0.002156939292610030,0.000784474203951648,-0.000795149026676401,-0.002377542505457167
0.003418580261142508,0.000318104270568442,-0.002650201610216930,0.002915630680842041,0.000107007486443709,-0.002882881171787477,-0.001401015335133505,0.004039013243407447,0.009074948032260563,-0.032236426248557035,-0.019312435437954127,0.271431084435058256,0.509822369406102371,0.304368535301937193,0.018888446112496356,-0.059461425787567267,-0.018507820662809850,0.011178363233146820,0.010626804581429294,0.001699396586492431,-0.004778756136705585,-0.004264813055906784,0.000047780850148281,-0.001018739614571244,-0.002997443814281173
0.002319367578965757,0.000202907689133762,-0.001748151265769037,0.002338486648438231,-0.000380780017887905,-0.002066726651152655,0.000661422037456313,-0.001706255347684566,0.004798792099420620,0.007179181511023478,-0.039406637812630138,-0.000917814594014804,0.276596310918062860,0.476399895521871120,0.308144410276893099,0.043867939596047588,-0.053732336475679765,-0.027069394423796845,0.008780251820616536,0.012663955361726766,0.001870183135286855,-0.003856681122856539,-0.004104497137497625,-0.007550290280312423,-0.011352369724895457
0.000267468198910988,0.000490492475513611,-0.000098807046880027,0.000076197910598037,-0.000185189858705515,-0.000562540908626245,0.000543086592985957,-0.000391241624326250,-0.001313874447133099,0.007085834014524290,-0.001734247894338759,-0.038213697405718026,0.027534270018991287,0.262998891088777775,0.426179629764205758,0.306935391481100495,0.069654093363740816,-0.045560682882808637,-0.033296873208595049,0.002423107749085058,0.012688805609128379,0.006019644824791837,-0.003950459054471053,-0.013622945941172925,-0.019638278850364701
-0.000488767371193082,0.001002354471503423,0.000812283291145570,-0.001732477259261615,0.000117184898447611,0.000876920733392290,-0.000666275797625919,0.000499697941309761,-0.000666544836365037,-0.000133262890870288,0.005553917582378220,-0.006144895515953478,-0.029536984016562726,0.039363134194354686,0.251374265930356944,0.415398104668834978,0.317780479000842275,0.087772911652190574,-0.041502221511360834,-0.039100302016168473,-0.003566752927261474,0.011148815702670326,0.003783447756041390,-0.009354222414566689,-0.017999531178444092
0.000478171074609783,0.001374971942479900,0.000393442300411577,-0.001683765441105327,0.000133062341608127,0.000735949949311683,-0.000773236435325918,0.000318054460867547,0.000435453205403298,-0.001116109485373851,0.000720680098260970,0.005140359213544514,-0.008962396993874798,-0.024987500691456527,0.044856506142728195,0.243619600236042455,0.403801266057091435,0.324241919140312973,0.103971252480931919,-0.033090542136941507,-0.045379526428156736,-0.013911829819420216,0.001648905033587127,-0.001638699101909612,-0.008848260777983777
0.001154221093015822,0.001467983906725759,-0.000088085915210459,-0.001249878349008187,0.000094726689681350,0.000348204054412623,-0.000583628163656381,0.000202384060427740,0.000525190996745447,-0.000188962478580729,-0.001243119603166887,0.002286404385204801,0.003345455225011984,-0.011114935514567990,-0.021049264874235113,0.049098537851237876,0.234872896570126055,0.387372735559964099,0.320176044835034090,0.114095012579263883,-0.023661853052193531,-0.047823881273485275,-0.025516653222007166,-0.010844009707021249,-0.007726246936779108
0.000653065741144938,0.001643350049681558,0.000343515740904536,-0.001862645674148742,0.000124627551922094,0.000886170224864462,-0.000842149065985424,0.000105398440446471,0.000515311930630020,-0.000032840989892361,-0.000843638631939653,0.000032050273790707,0.002990756560766372,0.001087226512516427,-0.012934752654767075,-0.017464483458950401,0.055956901193435313,0.234891189339336059,0.375142021000544557,0.310102567300935328,0.126810908771355257,-0.006364098736682464,-0.041204217627069793,-0.033986224308737996,-0.022474644818105700
0.000440121967769017,0.001627052541873462,0.000321482795210762,-0.001742748637698528,0.000154789442483905,0.000789413715853995,-0.000834998834516011,0.000191024807354084,0.000442542617850975,-0.000051838020465084,-0.000523569056474581,-0.000052483739820299,0.001042624901033302,0.002038735983930922,-0.001285558705028576,-0.013201135444707928,-0.012058848315252061,0.064733247828965335,0.230979258053441883,0.352674038244731924,0.302906060767953067,0.145935142862745393,0.024263981572029775,-0.023845985213644408,-0.029789057611346197
0.000766176905985644,0.001323067013359797,-0.000297353152675182,-0.000647394125570348,0.000135386146330463,-0.000093638301602067,-0.000425124686151366,0.000364905181517486,0.000250737949976065,0.000149393597565058,-0.000580620546360793,0.000191937574417672,0.000505920545016778,0.000458539014435645,0.001041295782569000,-0.002331889028283851,-0.013239950329657676,-0.005642741861218548,0.075330539947564321,0.226594796707646429,0.327518286836140426,0.285159857145308615,0.158647381167544371,0.057524451166177375,0.009325282550472019
0.000787772758520152,0.001024503111605709,-0.000399706904714916,-0.000283948161262714,0.000118273198696471,-0.000294750385350502,-0.000222700872574329,0.000320930700091291,0.000144916736851851,0.000140314332068515,-0.000468962755976019,0.000219299785687602,0.000546057328978174,-0.000106090386946898,0.000184474922530854,0.000630697670499558,-0.004545076754170263,-0.012259817061043898,0.008242576865203771,0.094555112799668287,0.216495795367362021,0.278498235428380037,0.235880180791757293,0.152722764004745465,0.082141826070830759
0.000604912631418720,0.000807504495335361,-0.000238379223618882,-0.000320830043325268,0.000098489671615843,-0.000158021945340894,-0.000170854034942058,0.000220495359834099,0.000104097387089906,0.000040703824346964,-0.000305655587494676,0.000178403624300160,0.000559356511085893,-0.000094888443073454,-0.000342464251833263,0.000507929354593470,-0.001152928203475900,-0.007284720416196266,-0.004792439352337169,0.035791767898777416,0.120542762776846391,0.201703039148547036,0.223967232618146134,0.193376745237502368,0.135484589015703372
0.000428664236013172,0.000586192649168173,-0.000129756506776321,-0.000277119039712562,0.000074049885317095,-0.000088482422687789,-0.000125435913785534,0.000156061055307916,0.000070593836655045,-0.000000402918201610,-0.000198976980417622,0.000130496913410960,0.000466559037758267,-0.000035277974851460,-0.000412338680403329,0.000197254159263527,-0.000334914690240398,-0.004004597837738655,-0.004632374337195044,0.015939843936873754,0.067777055077374776,0.130075486372878302,0.168624411486824222,0.172724494605671131,0.140828363621202435
0.000268385833413384,0.000373169604179813,-0.000071087402644956,-0.000185564932436907,0.000047878723799993,-0.000052561404782747,-0.000080002983575689,0.000099672603260907,0.000045065468325384,-0.000007862695172794,-0.000123789451963663,0.000085247632772159,0.000313536698062659,-0.000012510708823093,-0.000296535157443590,0.000074268528903083,-0.000152958152085617,-0.002273442333156878,-0.002918145561792956,0.008546406332874117,0.038949050052126816,0.077828697626794646,0.106518756821615365,0.117092905006730058,0.102565703548188142


==> anc/TikhonovJointUnfolding_Spectrum.txt <==
# -----------------------------------------------------------------
# STEREO-PROSPECT Joint unfolded Spectrum (true space) normalized to unit area 
# with 22 250keV-wide true-energy bins, ranging from 2.375000MeV (lower edge of lowest bin) to 7.875000MeV (upper edge of highest bin)
# -----------------------------------------------------------------
# Bin Center, Rate
2.500000,0.179694
2.750000,0.226587
3.000000,0.274736
3.250000,0.310488
3.500000,0.324049
3.750000,0.310808
4.000000,0.299323
4.250000,0.279926
4.500000,0.267853
4.750000,0.251701
5.000000,0.227852
5.250000,0.202903
5.500000,0.176523
5.750000,0.157770
6.000000,0.133708
6.250000,0.105167
6.500000,0.081685
6.750000,0.062701
7.000000,0.047302
7.250000,0.034323
7.500000,0.025991
7.750000,0.018912


==> anc/WienerJointUnfolding_CovarianceMatrix.txt <==
#######################################################################################################
# Transformed Covariance for the area-normalized unfolded joint data using the Wiener-SVD method
# Contains 22 by 22 bins in true energy space. Edges span 2.375-7.875 MeV, bin centers span 2.5-7.75 MeV
#######################################################################################################
0.000071354573168176,0.000018298658581728,-0.000009088922352144,-0.000000525530039440,0.000001732981981248,-0.000005546326673280,-0.000000224767412624,0.000005415211395104,-0.000003154794494128,-0.000004170511847680,0.000002102678728720,0.000001184004507856,-0.000003006788644080,-0.000000602755865248,0.000002627674426032,-0.000001582925562304,-0.000002613590778512,0.000002190159454032,-0.000000493761275664,-0.000004299891095136,0.000000461795612720,0.000002417166233760
0.000018298658581728,0.000060494940906288,0.000022187451992752,-0.000005788238569376,-0.000001726987423600,0.000002941702861600,-0.000000558178780832,-0.000002758492063424,0.000001684381590592,0.000001297592354592,-0.000002670693125488,-0.000000427110557680,0.000004439912812304,0.000000106857651216,-0.000004865060230224,0.000001699943567536,0.000003906384973888,-0.000003108418157936,-0.000001319360283088,0.000002654148858288,-0.000002108719083232,-0.000003358847887792
-0.000009088922352144,0.000022187451992752,0.000064601787337632,0.000023087532400320,-0.000002250986789680,0.000003453686254944,-0.000001311351948112,-0.000005848502264160,0.000001316291447472,0.000003783940292096,-0.000000781063441472,0.000000777948606144,0.000001975330165872,-0.000000293091375904,-0.000000857037089424,-0.000000653920880288,0.000000453458795904,0.000000646284752368,-0.000000454722871808,0.000000463091072976,-0.000000334068821984,-0.000001754820188752
-0.000000525530039440,-0.000005788238569376,0.000023087532400320,0.000067659893130448,0.000025683899693424,-0.000009557128268528,-0.000004387794853360,0.000000796878230256,-0.000003792794600992,-0.000000770107397440,0.000007501292650240,0.000001259942565232,-0.000004369393577968,0.000001588690086080,0.000004287088082496,-0.000002012593383952,-0.000004285394758176,0.000002778288619920,0.000002664666699168,-0.000003613486438224,0.000000703576193024,0.000003847292272480
0.000001732981981248,-0.000001726987423600,-0.000002250986789680,0.000025683899693424,0.000056045941942880,0.000012038159096704,-0.000009936533974096,-0.000002014281636080,-0.000001398371262720,-0.000000286925321792,0.000000415530758704,0.000002321341174016,0.000001758288887280,-0.000000023970180048,0.000000383000942336,0.000001078271405936,0.000000276132495664,-0.000002163327284144,-0.000000372677281856,0.000003358809514176,0.000000004413055872,-0.000003057165090368
-0.000005546326673280,0.000002941702861600,0.000003453686254944,-0.000009557128268528,0.000012038159096704,0.000051345504251824,0.000010341473973216,-0.000013816888390304,0.000001306798696064,0.000000200580058928,-0.000005086091894544,0.000000250893179280,0.000005994935109024,0.000000382620153232,-0.000003405553060608,0.000002544223132944,0.000002207832359184,-0.000003207842406144,-0.000000578780790784,0.000002833252602832,-0.000000380755163600,-0.000001968490611712
-0.000000224767412624,-0.000000558178780832,-0.000001311351948112,-0.000004387794853360,-0.000009936533974096,0.000010341473973216,0.000044502814069024,0.000011530294477904,-0.000013080489564208,-0.000002874640824912,0.000000951860788368,-0.000001348267381808,-0.000002120049105232,0.000003049632604688,0.000003701341309456,-0.000002922480150432,-0.000001614686175664,0.000004085032509792,0.000000132724340432,-0.000004617351827680,0.000001028997626176,0.000003880442113584
0.000005415211395104,-0.000002758492063424,-0.000005848502264160,0.000000796878230256,-0.000002014281636080,-0.000013816888390304,0.000011530294477904,0.000043763008382336,0.000007054154488176,-0.000012861430623488,0.000000446465040480,-0.000000151068378192,-0.000002407795516896,0.000001200256097536,0.000002541332445648,0.000000264737102640,-0.000000020466893216,0.000001338703107632,0.000000152648830864,-0.000000302984748416,-0.000000745526661488,-0.000000770030055680
-0.000003154794494128,0.000001684381590592,0.000001316291447472,-0.000003792794600992,-0.000001398371262720,0.000001306798696064,-0.000013080489564208,0.000007054154488176,0.000043747662114272,0.000010707745986096,-0.000015688988993056,-0.000001100132499872,0.000004568202274224,-0.000002495697121584,-0.000002654895331120,0.000005003439921216,0.000003460214959008,-0.000003530927432368,0.000000750496054864,0.000003609299867088,-0.000002067553839344,-0.000001900403306336
-0.000004170511847680,0.000001297592354592,0.000003783940292096,-0.000000770107397440,-0.000000286925321792,0.000000200580058928,-0.000002874640824912,-0.000012861430623488,0.000010707745986096,0.000041993361609344,0.000011020420978384,-0.000012928261036992,-0.000003704234878720,0.000001347008253600,0.000000828858923488,-0.000000575685302976,0.000000787036604336,0.000003704242777600,-0.000000807997089296,-0.000002056514550464,0.000003346682342256,0.000002680644500016
0.000002102678728720,-0.000002670693125488,-0.000000781063441472,0.000007501292650240,0.000000415530758704,-0.000005086091894544,0.000000951860788368,0.000000446465040480,-0.000015688988993056,0.000011020420978384,0.000046977022477776,0.000011522282093088,-0.000016102603436192,-0.000000220473934752,0.000003886082692608,-0.000003011134516384,-0.000000148179433552,0.000003245304283968,0.000001441303019824,-0.000000502698240880,0.000001814084127952,0.000002435969357440
0.000001184004507856,-0.000000427110557680,0.000000777948606144,0.000001259942565232,0.000002321341174016,0.000000250893179280,-0.000001348267381808,-0.000000151068378192,-0.000001100132499872,-0.000012928261036992,0.000011522282093088,0.000047435344654912,0.000021015617949264,-0.000012281556089808,-0.000003856982009440,0.000005223622442256,-0.000000525466686336,-0.000002186747363232,0.000004311090284704,0.000005677669699696,-0.000001980721125760,-0.000003187642816496
-0.000003006788644080,0.000004439912812304,0.000001975330165872,-0.000004369393577968,0.000001758288887280,0.000005994935109024,-0.000002120049105232,-0.000002407795516896,0.000004568202274224,-0.000003704234878720,-0.000016102603436192,0.000021015617949264,0.000054282413606848,0.000019356190974048,-0.000011334859845296,-0.000001113225503552,0.000002809016138512,-0.000000118687236592,0.000002588579085200,0.000003285209540992,0.000000599376041744,0.000000025340910784
-0.000000602755865248,0.000000106857651216,-0.000000293091375904,0.000001588690086080,-0.000000023970180048,0.000000382620153232,0.000003049632604688,0.000001200256097536,-0.000002495697121584,0.000001347008253600,-0.000000220473934752,-0.000012281556089808,0.000019356190974048,0.000054010972097440,0.000018856935049072,-0.000015568763170336,-0.000001121510287024,0.000007303694774896,-0.000000786724776480,-0.000002329326820592,0.000004769515703184,0.000006403899309888
0.000002627674426032,-0.000004865060230224,-0.000000857037089424,0.000004287088082496,0.000000383000942336,-0.000003405553060608,0.000003701341309456,0.000002541332445648,-0.000002654895331120,0.000000828858923488,0.000003886082692608,-0.000003856982009440,-0.000011334859845296,0.000018856935049072,0.000045775585821568,0.000014000164673440,-0.000012357381423168,-0.000001053023917680,0.000002720053809664,-0.000000016251049168,0.000002454645692416,0.000002420282669376
-0.000001582925562304,0.000001699943567536,-0.000000653920880288,-0.000002012593383952,0.000001078271405936,0.000002544223132944,-0.000002922480150432,0.000000264737102640,0.000005003439921216,-0.000000575685302976,-0.000003011134516384,0.000005223622442256,-0.000001113225503552,-0.000015568763170336,0.000014000164673440,0.000045107566244688,0.000010511884051472,-0.000017837209830304,0.000000101941549840,0.000007408422468384,-0.000002909615017968,-0.000001685548892752
-0.000002613590778512,0.000003906384973888,0.000000453458795904,-0.000004285394758176,0.000000276132495664,0.000002207832359184,-0.000001614686175664,-0.000000020466893216,0.000003460214959008,0.000000787036604336,-0.000000148179433552,-0.000000525466686336,0.000002809016138512,-0.000001121510287024,-0.000012357381423168,0.000010511884051472,0.000036305158534144,0.000008955574984048,-0.000013937311936432,-0.000002691153566560,0.000003702821717344,0.000001415810351552
0.000002190159454032,-0.000003108418157936,0.000000646284752368,0.000002778288619920,-0.000002163327284144,-0.000003207842406144,0.000004085032509792,0.000001338703107632,-0.000003530927432368,0.000003704242777600,0.000003245304283968,-0.000002186747363232,-0.000000118687236592,0.000007303694774896,-0.000001053023917680,-0.000017837209830304,0.000008955574984048,0.000037885383661520,0.000005249316345440,-0.000018339273158544,0.000000116258127520,0.000006452384233872
-0.000000493761275664,-0.000001319360283088,-0.000000454722871808,0.000002664666699168,-0.000000372677281856,-0.000000578780790784,0.000000132724340432,0.000000152648830864,0.000000750496054864,-0.000000807997089296,0.000001441303019824,0.000004311090284704,0.000002588579085200,-0.000000786724776480,0.000002720053809664,0.000000101941549840,-0.000013937311936432,0.000005249316345440,0.000033268428389104,0.000009367345558624,-0.000016530964786000,-0.000005570571440272
-0.000004299891095136,0.000002654148858288,0.000000463091072976,-0.000003613486438224,0.000003358809514176,0.000002833252602832,-0.000004617351827680,-0.000000302984748416,0.000003609299867088,-0.000002056514550464,-0.000000502698240880,0.000005677669699696,0.000003285209540992,-0.000002329326820592,-0.000000016251049168,0.000007408422468384,-0.000002691153566560,-0.000018339273158544,0.000009367345558624,0.000037174130275424,0.000007117463695280,-0.000018740873804304
0.000000461795612720,-0.000002108719083232,-0.000000334068821984,0.000000703576193024,0.000000004413055872,-0.000000380755163600,0.000001028997626176,-0.000000745526661488,-0.000002067553839344,0.000003346682342256,0.000001814084127952,-0.000001980721125760,0.000000599376041744,0.000004769515703184,0.000002454645692416,-0.000002909615017968,0.000003702821717344,0.000000116258127520,-0.000016530964786000,0.000007117463695280,0.000038822365527952,0.000015870902792400
0.000002417166233760,-0.000003358847887792,-0.000001754820188752,0.000003847292272480,-0.000003057165090368,-0.000001968490611712,0.000003880442113584,-0.000000770030055680,-0.000001900403306336,0.000002680644500016,0.000002435969357440,-0.000003187642816496,0.000000025340910784,0.000006403899309888,0.000002420282669376,-0.000001685548892752,0.000001415810351552,0.000006452384233872,-0.000005570571440272,-0.000018740873804304,0.000015870902792400,0.000040282975890336


==> anc/WienerJointUnfolding_FilterMatrix.txt <==
#######################################################################################################
# Smearing/Filter Matrix for joint unfolded data using the Wiener-SVD method
# Contains 25 by 25 bins in true energy space. Edges span 1.875-8.125 MeV, bin centers span 2-8 MeV
#######################################################################################################
0.459694269578903913,0.538741436786949635,0.167038592975586653,-0.093256769236177206,-0.0762763922102749348,-0.0280544981360435486,0.00745911570265889168,0.0353728602640330791,0.000220178160816431046,-0.0267212851904332638,0.0132327955216169357,0.0249315761029720306,-0.0171459526754915714,-0.0213012164458632469,0.00952510489150881767,0.00936337932944297791,-0.002655047457665205,0.00754590844735503197,0.000417151022702455521,-0.0178957963362336159,0.000333111733198165894,0.0173006760887801647,-0.00246894918382167816,-0.0122427036985754967,0.00682016182690858841
0.258084554690867662,0.446237962227314711,0.32659707497805357,0.0479530561715364456,-0.0648602908477187157,-0.029003980103880167,0.00566198443993926048,0.00403506262227892876,0.00316234491765499115,0.00457769725471735001,0.00114271463826298714,-0.00227726902812719345,0.00141700403764843941,-0.00177621375769376755,-0.00797576317563652992,0.00194105738773941994,0.0111385066993534565,-0.000680085271596908569,-0.00691642099991440773,0.000688662752509117126,6.90766610205173492e-05,-0.0020180470310151577,0.00339724263176321983,0.00309606827795505524,-0.00371429463848471642
0.041303297970443964,0.23225691681727767,0.43453648965805769,0.291320353746414185,0.0528925317339599133,-0.0293955686502158642,-0.0216346587985754013,-0.0185256158001720905,0.00648526893928647041,0.0232601952739059925,-0.00739369448274374008,-0.0162397781386971474,0.00996956974267959595,0.0100307846441864967,-0.00773983076214790344,-0.00622563576325774193,0.00491866189986467361,0.000818809960037469864,-0.0017375103197991848,0.00471668597310781479,-0.00107040349394083023,-0.00780187826603651047,0.00281984824687242508,0.00728802056983113289,-0.00487515423446893692
-0.033185422420501709,0.0280434628948569298,0.2674973807297647,0.449063844513148069,0.302257583476603031,0.0491666458547115326,-0.0518939187750220299,-0.0183173082768917084,0.00500953011214733124,-0.00286870868876576424,0.00377401802688837051,0.00263694720342755318,-0.00530953239649534225,0.00420910585671663284,0.01026177778840065,-0.00641596224159002304,-0.0147951235994696617,0.00587397674098610878,0.0123388203792273998,-0.00608646450564265251,-0.00361022166907787323,0.00607622601091861725,-0.00388916349038481712,-0.00716037629172205925,0.00730058690533041954
-0.0190950804390013218,-0.0473391367122530937,0.0492660836316645145,0.309955207165330648,0.437755982391536236,0.268087354954332113,0.0477109989151358604,-0.0215091221034526825,-0.0237500551156699657,-0.0157098476774990559,0.00606547622010111809,0.0127183757722377777,-0.00139949982985854149,-0.00376529572531580925,0.00227086339145898819,0.00200771866366267204,-0.0031101875938475132,-0.00450279098004102707,0.00154543342068791389,0.00543261971324682236,0.000382113736122846603,-0.00207883212715387344,-0.00226984964683651924,-0.00228729890659451485,0.00359647441655397415
-0.00919150141999125481,-0.023556550033390522,-0.0198181113228201866,0.06836301414296031,0.261544290464371443,0.426216817460954189,0.309297051746398211,0.0494439047761261463,-0.0488270302303135395,-0.0169183383695781231,-0.00868004001677036285,0.00390325486660003662,0.0173009815625846386,-0.00326374173164367676,-0.0151735935360193253,0.00599255971610546112,0.014585037250071764,-0.00917579978704452515,-0.0128716728650033474,0.0116769568994641304,0.00542412977665662766,-0.0102962814271450043,0.00256191566586494446,0.00813847081735730171,-0.00669802026823163033
-0.00131989223882555962,8.04415903985500336e-05,-0.0101702893152832985,-0.0337087302468717098,0.034177747555077076,0.278120507020503283,0.455345434602349997,0.293394524604082108,0.0421812515705823898,-0.0430356496945023537,-0.0243338793516159058,0.00095922127366065979,0.00562658347189426422,0.00395494978874921799,0.000243935734033584595,-0.00312155066058039665,0.00096515752375125885,0.00525087444111704826,-0.00113196205347776413,-0.00858211889863014221,-0.00210726447403430939,0.00983036449179053307,0.00428294949233531952,-0.00641871895641088486,-0.000506178941577672958
0.00818191422149538994,0.00114960037171840668,-0.00919677596539258957,-0.016810431145131588,-0.0280732028186321259,0.0317684547044336796,0.273610335774719715,0.465405755676329136,0.298882856033742428,0.0291846017353236675,-0.0398961491882801056,-0.0200663376599550247,-0.00808001123368740082,0.00752329686656594276,0.013725942000746727,-0.00284603703767061234,-0.0110893193632364273,0.00744408462196588516,0.00746497325599193573,-0.0116628808900713921,-0.00450955424457788467,0.0095794028602540493,0.00348361115902662277,-0.00381183484569191933,-0.00138458749279379845
-0.000726286787539720535,0.00346794351935386658,0.005986024159938097,-0.0022023557685315609,-0.0185738648287951946,-0.039596309419721365,0.0309117562137544155,0.284583986736834049,0.467141494154930115,0.295752082020044327,0.0297602810896933079,-0.0500729633495211601,-0.0152747146785259247,0.00281463982537388802,0.000761624891310930252,0.00640311324968934059,0.00513751525431871414,-0.00788363255560398102,-0.00405116705223917961,0.00980869866907596588,0.00150242634117603302,-0.0104350792244076729,0.00070578698068857193,0.00852087698876857758,-0.00446417229250073433
-0.00796978222206234932,0.00472944974899291992,0.01810070825740695,-0.00743066379800438881,-0.00938179111108183861,-0.00652047619223594666,-0.0418869317509233952,0.0242861383594572544,0.296304688788950443,0.463427976239472628,0.285677174106240273,0.0343255344778299332,-0.0398744437843561172,-0.0208904370665550232,-0.00342861656099557877,0.00634993799030780792,0.00651868386194109917,-0.000693433452397584915,-0.00311813503503799438,0.00140702817589044571,0.00475812563672661781,-0.00114808604121208191,-0.00848934939131140709,-0.0031287195160984993,0.00805312441661953926
0.00396471517160534859,1.00922770798206329e-05,-0.00743586383759975433,0.00341008696705102921,0.00888169975951313972,-0.00234534312039613724,-0.0176667063497006893,-0.0386470607481896877,0.0263925916515290737,0.288133479189127684,0.467446101363748312,0.291790972463786602,0.0301157711073756218,-0.0428382758982479572,-0.0154791614040732384,-0.00556942634284496307,-0.00121410610154271126,0.0139818424358963966,0.0063320002518594265,-0.01065467344596982,-0.00203278660774230957,0.00735321128740906715,-0.00389571953564882278,-0.00717079546302556992,0.0071150604635477066
0.00867504021152853966,-0.00389361567795276642,-0.0149127603508532047,0.00647106952965259552,0.0107089057564735413,-0.000624316278845071793,0.00345470570027828217,-0.016623341478407383,-0.0534146451391279697,0.0348638705909252167,0.30143022770062089,0.454053832683712244,0.285391376353800297,0.0432117502205073833,-0.0454311124049127102,-0.023970186710357666,0.00187604408711194992,0.00449797697365283966,0.00628796452656388283,0.00551528669893741608,-0.00930422917008399963,-0.00800784723833203316,0.0117586767300963402,0.00943168438971042633,-0.0114686507731676102
-0.00459722895175218582,0.000321546569466590881,0.00665012886747717857,-0.00167689193040132523,-0.00511848926544189453,0.00996040599420666695,0.00548685761168599129,-0.00613583019003272057,-0.0153870549984276295,-0.0446139792911708355,0.0297919074073433876,0.303068980108946562,0.454340485390275717,0.277833880390971899,0.0438100406900048256,-0.035955487284809351,-0.0215181391686201096,-0.00704126013442873955,0.00444616423919796944,0.00943129928782582283,-0.00204689567908644676,-0.0054515032097697258,0.00674278521910309792,0.00578808272257447243,-0.00815210025757551193
-0.00615533487871289253,-0.000903471838682889938,0.00700545916333794594,0.00707032624632120132,-0.00494991522282361984,-0.00799361197277903557,0.00549234449863433838,0.0106081082485616207,0.00348094059154391289,-0.0254645152017474174,-0.0550821465440094471,0.0497167585417628288,0.304917931091040373,0.43328666128218174,0.2850812585093081,0.0551404920406639576,-0.0425073485821485519,-0.0248573180288076401,-0.00475067738443613052,-0.000497962348163127899,0.0117723429575562477,0.0110988961532711983,-0.00865129381418228149,-0.0118502308614552021,0.00897001428529620171
0.00512414518743753433,-0.00637568160891532898,-0.00725199980661273003,0.0133973369374871254,0.00409855274483561516,-0.0183807909488677979,0.00073517998680472374,0.0189400762319564819,0.0021068258211016655,-0.0041517261415719986,-0.0231125177815556526,-0.0555558046326041222,0.0595119311474263668,0.306767430622130632,0.420019727200269699,0.285091600380837917,0.0635378384031355381,-0.0439214790239930153,-0.0338311698287725449,-0.00035310257226228714,0.0130150113254785538,0.00608696136623620987,-0.00424421578645706177,-0.00352292973548173904,0.00224650697782635689
0.0031216074712574482,0.00243027275428175926,-0.00414087390527129173,-0.00685850623995065689,0.00252333655953407288,0.00629577971994876862,-0.00577980000525712967,-0.00190107431262731552,0.0108811692334711552,0.00834736041724681854,-0.00988619821146130562,-0.0306173372082412243,-0.0345505205914378166,0.0624341689981520176,0.282140597235411406,0.424262091983109713,0.298731771297752857,0.055885175708681345,-0.0469859093427658081,-0.0209710616618394852,-0.0046857115812599659,-0.00251987576484680176,0.0128532280214130878,0.0119334538467228413,-0.0129654393531382084
-0.00304486602544784546,0.0088309277780354023,0.00453314976766705513,-0.0175626804120838642,-0.0034025837667286396,0.0164199778810143471,-0.000761065632104873657,-0.0129452794790267944,0.00833974359557032585,0.00764899887144565582,-0.00385454203933477402,0.00240595033392310143,-0.0211421940475702286,-0.0436771758832037449,0.0539286383427679539,0.281804722733795643,0.427593530621379614,0.307822186499834061,0.062825777567923069,-0.0567989698611199856,-0.0386858787387609482,0.0046959766186773777,0.0154227428138256073,0.0048948344774544239,-0.00531421694904565811
0.00242075230926275253,-0.00181438075378537178,-0.00111872004345059395,0.00372884934768080711,-0.00301349442452192307,-0.00647563626989722252,0.00617837300524115562,0.00691753532737493515,-0.0112695833668112755,-0.00268188724294304848,0.014043130911886692,0.00515683647245168686,-0.00502782734110951424,-0.0209402660839259624,-0.0433428706601262093,0.040982401929795742,0.28537533525377512,0.452575162518769503,0.305294448975473642,0.0361779374070465565,-0.0555861056782305241,-0.0181721849367022514,0.000686498358845710754,0.000185390468686819077,0.00969801144674420357
0.00150752533227205276,-0.00381988473236560822,-0.00261209113523364067,0.00917903799563646317,0.00241935299709439278,-0.0106525975279510021,-0.000739111099392175674,0.0089545566588640213,-0.00484023755416274071,-0.00487519847229123116,0.00562334852293133736,0.00547465961426496506,0.0047679562121629715,-0.00124382227659225464,-0.0259959287941455841,-0.044208818580955267,0.0481058675795793533,0.287128143478184938,0.444749418180435896,0.302812898065894842,0.0479105236008763313,-0.0612756325863301754,-0.0282616200856864452,0.00898440741002559662,0.0108849555253982544
-0.00584458699449896812,0.00438065314665436745,0.0057178642600774765,-0.00892527075484395027,0.0038849380798637867,0.0108984885737299919,-0.011245455127209425,-0.0102407122030854225,0.0156626603566110134,0.00222778692841529846,-0.0135493781417608261,0.00487355515360832214,0.00847068475559353828,-0.00138635933399200439,0.00278807943686842918,-0.0123468129895627499,-0.0518877590075135231,0.0291471192613244057,0.297179249115288258,0.460067788604646921,0.293832067400217056,0.0325109641999006271,-0.0478283013217151165,-0.014272784348577261,0.00586322415620088577
0.00015042722225189209,0.000892362091690301895,-0.000616104342043399811,-0.00328409625217318535,0.000906781759113073349,0.00610688934102654457,-0.0027433149516582489,-0.00454220874235033989,0.00177966151386499405,0.0057065882720053196,-0.00220285728573799133,-0.00838602427393198013,-0.000665440689772367477,0.0101716150529682636,0.0110590602271258831,0.000640403944998979568,-0.0276396679691970348,-0.0520426644943654537,0.0430792802944779396,0.296670906711369753,0.446079137269407511,0.297580662183463573,0.0501842773519456387,-0.0484736165963113308,-0.0204343525692820549
0.0061376853846013546,-0.003313473891466856,-0.00867310725152492523,0.0086521543562412262,-0.000623270869255065918,-0.0121877626515924931,0.0110569880343973637,0.0103764752857387066,-0.0143098514527082443,-0.00168079091235995293,0.00855779834091663361,-0.00714936945587396622,-0.00387546047568321228,0.0102132316678762436,0.00325672561302781105,-0.00271327327936887741,0.00865448964759707451,-0.0150073287077248096,-0.0652887397445738316,0.035660735797137022,0.31271297438070178,0.456446080468595028,0.285805062390863895,0.0427559209056198597,-0.0654861908406019211
-0.0018491172231733799,0.00282096769660711288,0.00294512603431940079,-0.00398189481347799301,-0.00295400619506835938,0.000179807655513286591,0.00202774815261363983,0.00438607065007090569,0.00345369800925254822,-0.0103199449367821217,-0.00692929653450846672,0.0127620860002934933,0.00643392279744148254,-0.0117066763341426849,-0.00716846110299229622,0.010881494265049696,0.0146965882740914822,0.000418147072196006775,-0.0337904933840036392,-0.0557636166922748089,0.0625652940943837166,0.312638819683343172,0.423684333451092243,0.263313941657543182,0.0112331672571599483
-0.00492265680804848671,0.00362691422924399376,0.00781473191455006599,-0.00838574673980474472,-0.00189849082380533218,0.0102466698735952377,-0.00862293131649494171,-0.0041918167844414711,0.0119777442887425423,-0.00358595279976725578,-0.009469612967222929,0.00982378516346216202,0.00622299406677484512,-0.0125094810500741005,-0.00531586818397045135,0.00938974460586905479,0.00394393829628825188,0.00167538551613688469,0.00897605903446674347,-0.0222834786400198936,-0.0545132090337574482,0.0523223592899739742,0.278223940636962652,0.402688227593898773,0.328744455240666866
0.00349459843710064888,-0.00394263258203864098,-0.00634019635617733002,0.00866528786718845367,0.00552289700135588646,-0.00803655199706554413,0.000264553818851709366,-0.00201626541092991829,-0.00718538276851177216,0.0122120189480483532,0.0111283324658870697,-0.0154656763188540936,-0.00866070995107293129,0.0135933016426861286,0.00360763911157846451,-0.0147830136120319366,-0.00427445117384195328,0.0167054547928273678,0.0190174407325685024,0.00325097516179084778,-0.0440505277365446091,-0.088588230311870575,0.0400282004848122597,0.390693326946347952,0.675137319602072239


==> anc/WienerJointUnfolding_Spectrum.txt <==
# -----------------------------------------------------------------
# STEREO-PROSPECT Joint unfolded Spectrum (true space) normalized to unit area 
# with 22 250keV-wide true-energy bins, ranging from 2.375000MeV (lower edge of lowest bin) to 7.875000MeV (upper edge of highest bin)
# -----------------------------------------------------------------
2.500000,0.175404
2.750000,0.227136
3.000000,0.275704
3.250000,0.310824
3.500000,0.320772
3.750000,0.312796
4.000000,0.299152
4.250000,0.281512
4.500000,0.265808
4.750000,0.251088
5.000000,0.229028
5.250000,0.202084
5.500000,0.178180
5.750000,0.157852
6.000000,0.133852
6.250000,0.105532
6.500000,0.082648
6.750000,0.065004
7.000000,0.044040
7.250000,0.028244
7.500000,0.026796
7.750000,0.026536

